Electroweak Form Factor in Sudakov and Threshold Regimes with Effective Field Theories

We compute the massive gauge and scalar corrections to form factors in both the Sudakov and threshold regimes up to and including two-loop orders. The corrections are calculated for processes involving two external fermions and scalars in the spontaneously broken SU(N)-Higgs model, examining a range of composite operators. Our results are general, so we discuss how our form factors are mappable from our model to the Standard Model and beyond. The effective theory formalism deployed in our work extends previous studies based on infrared evolution equations, which either neglect scalar contributions or are restricted to the Sudakov regime.

==> Extra_Contributions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      7885,        227]
NotebookOptionsPosition[      6069,        191]
NotebookOutlinePosition[      6406,        206]
CellTagsIndexPosition[      6363,        203]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Two loop vertex contributions", "Chapter",
 CellChangeTimes->{{3.812890635179942*^9, 
  3.812890643658215*^9}},ExpressionUUID->"fda1dee0-4e55-4470-a401-\
fd67a8e83463"],

Cell[CellGroupData[{

Cell["Matching at scale \[Mu]~m1", "Section",
 CellChangeTimes->{{3.812890656115569*^9, 
  3.81289068921105*^9}},ExpressionUUID->"de5a5c4d-feb2-4716-802e-\
20b511dabacd"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Vertex", " ", "contributions", " ", "where", " ", "\[Omega]"}], 
   "=", 
   RowBox[{"p1", ".", "v2"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8129755550339527`*^9, 3.8129755656929817`*^9}, {
  3.812975662357971*^9, 
  3.8129757029807577`*^9}},ExpressionUUID->"dddc7884-d98d-4c31-bd73-\
8a2f8a55e362"],

Cell[BoxData[
 RowBox[{
  RowBox[{"VFRm1", "=", 
   RowBox[{"Import", "[", "\"\<~/PATH/tempVm1.m\>\"", "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.8129132383710003`*^9, 3.8129132551458673`*^9}, {
  3.813848659933785*^9, 
  3.8138486603893957`*^9}},ExpressionUUID->"a8305537-a7a9-4476-83a2-\
5b7f9f52a8f6"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Master", " ", "integral", " ", 
     RowBox[{"definitions", ":", " ", 
      RowBox[{"j", "[", "__", "]"}]}]}], "\[Rule]", "Denominators"}], ",", 
   " ", 
   RowBox[{
    RowBox[{"where", " ", 
     RowBox[{"sp", "[", 
      RowBox[{"k1", ",", "k2"}], "]"}]}], "=", " ", 
    RowBox[{"k1", ".", "k2"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8129755903523197`*^9, 3.81297565882189*^9}, {
  3.812975966508647*^9, 
  3.812976002939807*^9}},ExpressionUUID->"7dcb2b0e-1d9d-4127-88ab-\
eeb7a5fd277d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MISVm1", "=", 
   RowBox[{"Import", "[", "\"\<~/PATH/MIVm1.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.812913204278092*^9, 3.8129132204072847`*^9}, {
  3.8138486642588377`*^9, 
  3.8138486646978416`*^9}},ExpressionUUID->"9d66ea77-a070-46df-be29-\
b309935d58f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Matching at scale \[Mu]~M", "Section",
 CellChangeTimes->{{3.812890656115569*^9, 
  3.812890697105712*^9}},ExpressionUUID->"f202ed3d-c6bd-41e1-b05a-\
2cee305f720f"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Vertex", " ", "contributions", " ", "where", " ", "w"}], "=", 
   RowBox[{"v1", ".", "v2"}]}], " ", "*)"}]], "Input",ExpressionUUID->\
"fb50f35d-c93e-452d-be63-a35eb8b5ecde"],

Cell[BoxData[
 RowBox[{
  RowBox[{"VFRM", "=", 
   RowBox[{"Import", "[", "\"\<~/PATH/tempVFRM.m\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.812913177801805*^9, 3.8129131801588087`*^9}, {
  3.813848668258638*^9, 
  3.8138486687292233`*^9}},ExpressionUUID->"9c8e096e-23bc-42b9-bd43-\
f63fb381845c"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Master", " ", "integral", " ", 
     RowBox[{"definitions", ":", " ", 
      RowBox[{"j", "[", "__", "]"}]}]}], "\[Rule]", "Denominators"}], ",", 
   " ", 
   RowBox[{
    RowBox[{"where", " ", 
     RowBox[{"sp", "[", 
      RowBox[{"k1", ",", "k2"}], "]"}]}], "=", " ", 
    RowBox[{"k1", ".", "k2"}]}]}], " ", "*)"}]], "Input",ExpressionUUID->\
"8a5e057e-111f-4156-b474-55661a23194c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MISV", "=", 
   RowBox[{"Import", "[", "\"\<~/PATH/MIVM.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.812913147739019*^9, 3.8129131503102407`*^9}, {
  3.813848671715217*^9, 
  3.813848672099844*^9}},ExpressionUUID->"986acdfd-de0f-48e7-bb59-\
31e780d662c2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Two loop wave-function contributions", "Chapter",
 CellChangeTimes->{{3.812890635179942*^9, 3.812890643658215*^9}, {
  3.812890714424995*^9, 
  3.812890719140438*^9}},ExpressionUUID->"341d3ea2-895d-4507-baa2-\
806796591b08"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"WF", " ", "contributions", " ", "where", " ", "\[Omega]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"p1", ".", "v1"}], " ", "and", " ", "corrections", " ", "are", 
     " ", "given", " ", "by", " ", 
     RowBox[{"d", "/", "d\[Omega]"}], " ", "at", " ", "\[Omega]"}], "=", 
    "0"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8129755550339527`*^9, 3.8129755656929817`*^9}, {
  3.812975662357971*^9, 3.8129757029807577`*^9}, {3.812976093404114*^9, 
  3.812976116787941*^9}, {3.812976151897718*^9, 
  3.812976198883461*^9}},ExpressionUUID->"2a7c44b7-5916-46e4-82ec-\
c11bafbd57e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WFRM", "=", 
   RowBox[{"Import", "[", "\"\<~/PATH/tempWFRM.m\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.812913068792018*^9, 3.812913089237628*^9}, {
  3.813848675483417*^9, 
  3.813848675893559*^9}},ExpressionUUID->"3185601b-337a-46d4-adf6-\
41efd4817f84"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Master", " ", "integral", " ", 
     RowBox[{"definitions", ":", " ", 
      RowBox[{"j", "[", "__", "]"}]}]}], "\[Rule]", "Denominators"}], ",", 
   " ", 
   RowBox[{
    RowBox[{"where", " ", 
     RowBox[{"sp", "[", 
      RowBox[{"k1", ",", "k2"}], "]"}]}], "=", " ", 
    RowBox[{"k1", ".", "k2"}]}]}], " ", "*)"}]], "Input",ExpressionUUID->\
"852b6bb3-b4d9-4aa3-8b87-32432f96d3b7"],

Cell[BoxData[
 RowBox[{"MISW", "=", 
  RowBox[{"Import", "[", "\"\<~/PATH/MIWM.m\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.81291311386766*^9, 3.8129131406112537`*^9}, 
   3.812976086203061*^9, {3.813848678925714*^9, 
   3.8138486793875513`*^9}},ExpressionUUID->"a16bce1f-9a1f-4bc9-964e-\
29353f399f6a"]
}, Open  ]]
},
WindowSize->{903, 911},
WindowMargins->{{Automatic, 465}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 174, 3, 69, "Chapter",ExpressionUUID->"fda1dee0-4e55-4470-a401-fd67a8e83463"],
Cell[CellGroupData[{
Cell[779, 29, 170, 3, 67, "Section",ExpressionUUID->"de5a5c4d-feb2-4716-802e-20b511dabacd"],
Cell[952, 34, 367, 9, 30, "Input",ExpressionUUID->"dddc7884-d98d-4c31-bd73-8a2f8a55e362"],
Cell[1322, 45, 311, 8, 30, "Input",ExpressionUUID->"a8305537-a7a9-4476-83a2-5b7f9f52a8f6"],
Cell[1636, 55, 577, 16, 30, "Input",ExpressionUUID->"7dcb2b0e-1d9d-4127-88ab-eeb7a5fd277d"],
Cell[2216, 73, 308, 7, 30, "Input",ExpressionUUID->"9d66ea77-a070-46df-be29-b309935d58f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2561, 85, 170, 3, 67, "Section",ExpressionUUID->"f202ed3d-c6bd-41e1-b05a-2cee305f720f"],
Cell[2734, 90, 232, 5, 30, "Input",ExpressionUUID->"fb50f35d-c93e-452d-be63-a35eb8b5ecde"],
Cell[2969, 97, 310, 8, 30, "Input",ExpressionUUID->"9c8e096e-23bc-42b9-bd43-f63fb381845c"],
Cell[3282, 107, 458, 13, 30, "Input",ExpressionUUID->"8a5e057e-111f-4156-b474-55661a23194c"],
Cell[3743, 122, 301, 7, 30, "Input",ExpressionUUID->"986acdfd-de0f-48e7-bb59-31e780d662c2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[4093, 135, 230, 4, 69, "Chapter",ExpressionUUID->"341d3ea2-895d-4507-baa2-806796591b08"],
Cell[4326, 141, 647, 14, 30, "Input",ExpressionUUID->"2a7c44b7-5916-46e4-82ec-c11bafbd57e4"],
Cell[4976, 157, 306, 8, 30, "Input",ExpressionUUID->"3185601b-337a-46d4-adf6-41efd4817f84"],
Cell[5285, 167, 458, 13, 30, "Input",ExpressionUUID->"852b6bb3-b4d9-4aa3-8b87-32432f96d3b7"],
Cell[5746, 182, 307, 6, 30, "Input",ExpressionUUID->"a16bce1f-9a1f-4bc9-964e-29353f399f6a"]
}, Open  ]]
}
]
*)



==> MIVM.m <==
(* Created with the Wolfram Language and FeynCalc package*)
{j[hM21, 0, 1, 1, 1, 1, 0, 0] -> 
  1/(sp[l1, v1]*sp[l1, v2]*sp[l1 - l2, l1 - l2]*(-M^2 + sp[l2, l2])),
 j[hM210, 1, 1, 1, 1, 1, 1, 0] ->
  1/(sp[l1, v1]*sp[l1, v2]*(-M^2 + sp[l1 - l2, l1 - l2])*(-M^2 + sp[l2, l2])*
    sp[l2, v1]*sp[l2, v2]), j[hM22, 1, 1, 1, 0, 0, 0, 0] ->
  1/(sp[l1, l1]*sp[l1 - l2, l1 - l2]*(-M^2 + sp[l2, l2])),
 j[hM22, 1, 1, 1, 1, 1, 0, 0] -> 1/(sp[l1, l1]*sp[l1 - l2, l1 - l2]*
    (-M^2 + sp[l2, l2])*sp[l2, v1]*sp[l2, v2]),
 j[hM23, 1, 0, 0, 1, 1, 0, 0] -> 1/((-M^2 + sp[l1, l1])*sp[l1 - l2, l1 - l2]*
    sp[l2, l2]), j[hM24, 1, 0, 1, 0, 0, 0, 0] ->
  1/((-M^2 + sp[l1, l1])*(-M^2 + sp[l2, l2])),
 j[hM24, 1, 0, 1, 1, 1, 0, 0] -> 1/((-M^2 + sp[l1, l1])*(-M^2 + sp[l2, l2])*
    sp[l2, v2]*sp[-l1 + l2, v1]), j[hM24, 1, 1, 1, 0, 1, 0, 0] ->
  1/((-M^2 + sp[l1, l1])*sp[l1, v1]*(-M^2 + sp[l2, l2])*sp[-l1 + l2, v1]),
 j[hM24, 1, 1, 1, 1, 0, 0, 0] -> 1/((-M^2 + sp[l1, l1])*sp[l1, v1]*
    (-M^2 + sp[l2, l2])*sp[l2, v2]), j[hM24, 2, 0, 1, 1, 1, 0, 0] ->
  1/((-M^2 + sp[l1, l1])^2*(-M^2 + sp[l2, l2])*sp[l2, v2]*sp[-l1 + l2, v1]),
 j[hM25, 1, 0, 1, 1, 1, 0, 0] -> 1/((-M^2 + sp[l1, l1])*(-M^2 + sp[l2, l2])*
    sp[l2, v1]*sp[-l1 + l2, v2]), j[hM25, 1, 1, 1, 0, 1, 0, 0] ->
  1/((-M^2 + sp[l1, l1])*sp[l1, v2]*(-M^2 + sp[l2, l2])*sp[-l1 + l2, v2]),
 j[hM25, 1, 1, 1, 1, 0, 0, 0] -> 1/((-M^2 + sp[l1, l1])*sp[l1, v2]*
    (-M^2 + sp[l2, l2])*sp[l2, v1]), j[hM25, 2, 0, 1, 1, 1, 0, 0] ->
  1/((-M^2 + sp[l1, l1])^2*(-M^2 + sp[l2, l2])*sp[l2, v1]*sp[-l1 + l2, v2]),
 j[hM26, 0, 0, 0, 1, 1, 1, 1] -> 1/((-M^2 + sp[l1 - l2, l1 - l2])*
    (-M^2 + sp[l2, l2])*sp[l2, v1]*sp[l2, v2]),
 j[hM26, 0, 1, 1, 1, 1, 0, 0] ->
  1/(sp[l1, v1]*sp[l1, v2]*(-M^2 + sp[l1 - l2, l1 - l2])*
    (-M^2 + sp[l2, l2])), j[hM26, 1, 0, 0, 1, 1, 0, 0] ->
  1/((-M^2 + sp[l1, l1])*(-M^2 + sp[l1 - l2, l1 - l2])*(-M^2 + sp[l2, l2])),
 j[hM26, 1, 0, 0, 1, 1, 1, 1] ->
  1/((-M^2 + sp[l1, l1])*(-M^2 + sp[l1 - l2, l1 - l2])*(-M^2 + sp[l2, l2])*
    sp[l2, v1]*sp[l2, v2]), j[hM26, 1, 0, 1, 1, 1, 1, 0] ->
  1/((-M^2 + sp[l1, l1])*sp[l1, v2]*(-M^2 + sp[l1 - l2, l1 - l2])*
    (-M^2 + sp[l2, l2])*sp[l2, v1]), j[hM26, 1, 1, 0, 1, 1, 1, 0] ->
  1/((-M^2 + sp[l1, l1])*sp[l1, v1]*(-M^2 + sp[l1 - l2, l1 - l2])*
    (-M^2 + sp[l2, l2])*sp[l2, v1]), j[hM27, 0, 0, 1, 1, 1, 1, 0] ->
  1/(sp[l1, v2]*(-M^2 + sp[l1 - l2, l1 - l2])*(-M^2 + sp[l2, l2])*
    sp[l2, v2]), j[hM27, 1, 0, 1, 1, 1, 1, 0] ->
  1/((-M^2 + sp[l1, l1])*sp[l1, v2]*(-M^2 + sp[l1 - l2, l1 - l2])*
    (-M^2 + sp[l2, l2])*sp[l2, v2]), j[hM27, 1, 0, 1, 1, 1, 1, 1] ->
  1/((-M^2 + sp[l1, l1])*sp[l1, v2]*(-M^2 + sp[l1 - l2, l1 - l2])*
    (-M^2 + sp[l2, l2])*sp[l2, v1]*sp[l2, v2]),
 j[hM28, 0, 1, 1, 1, 1, 0, 0] -> 1/(sp[l1, v1]*(-M^2 + sp[l1 - l2, l1 - l2])*
    (-M^2 + sp[l2, l2])*sp[l2, v1]), j[hM28, 0, 1, 1, 1, 1, 0, 1] ->
  1/(sp[l1, v1]*sp[l1, v2]*(-M^2 + sp[l1 - l2, l1 - l2])*(-M^2 + sp[l2, l2])*
    sp[l2, v1]), j[hM28, 0, 1, 1, 1, 1, 1, 0] ->
  1/(sp[l1, v1]*(-M^2 + sp[l1 - l2, l1 - l2])*(-M^2 + sp[l2, l2])*sp[l2, v1]*
    sp[l2, v2]), j[hM28, 0, 2, 1, 1, 0, 1, 0] ->
  1/(sp[l1, v1]^2*(-M^2 + sp[l1 - l2, l1 - l2])*(-M^2 + sp[l2, l2])*
    sp[l2, v2]), j[hM28, 1, 0, 1, 1, 2, 0, 1] ->
  1/((-M^2 + sp[l1, l1])*sp[l1, v2]*(-M^2 + sp[l1 - l2, l1 - l2])*
    (-M^2 + sp[l2, l2])*sp[l2, v1]^2), j[hM28, 1, 1, 0, 1, 1, 0, 0] ->
  1/((-M^2 + sp[l1, l1])*sp[l1, v1]*(-M^2 + sp[l2, l2])*sp[l2, v1]),
 j[hM28, 1, 1, 0, 1, 1, 0, 1] -> 1/((-M^2 + sp[l1, l1])*sp[l1, v1]*sp[l1, v2]*
    (-M^2 + sp[l2, l2])*sp[l2, v1]), j[hM28, 1, 1, 1, 1, 1, 0, 1] ->
  1/((-M^2 + sp[l1, l1])*sp[l1, v1]*sp[l1, v2]*(-M^2 + sp[l1 - l2, l1 - l2])*
    (-M^2 + sp[l2, l2])*sp[l2, v1]), j[hM28, 2, 0, 1, 1, 1, 0, 1] ->
  1/((-M^2 + sp[l1, l1])^2*sp[l1, v2]*(-M^2 + sp[l1 - l2, l1 - l2])*
    (-M^2 + sp[l2, l2])*sp[l2, v1]), j[hM28, 3, 0, 1, 1, 1, 0, 1] ->
  1/((-M^2 + sp[l1, l1])^3*sp[l1, v2]*(-M^2 + sp[l1 - l2, l1 - l2])*
    (-M^2 + sp[l2, l2])*sp[l2, v1]), j[hM29, 0, 1, 1, 1, 0, 1, 1] ->
  1/(sp[l1, v1]*sp[l1, v2]*(-M^2 + sp[l1 - l2, l1 - l2])*(-M^2 + sp[l2, l2])*
    sp[l2, v2]), j[hM29, 0, 1, 1, 1, 1, 1, 0] ->
  1/(sp[l1, v2]*(-M^2 + sp[l1 - l2, l1 - l2])*(-M^2 + sp[l2, l2])*sp[l2, v1]*
    sp[l2, v2]), j[hM29, 0, 2, 1, 1, 1, 0, 0] ->
  1/(sp[l1, v2]^2*(-M^2 + sp[l1 - l2, l1 - l2])*(-M^2 + sp[l2, l2])*
    sp[l2, v1]), j[hM29, 1, 0, 1, 1, 0, 1, 1] ->
  1/((-M^2 + sp[l1, l1])*sp[l1, v1]*(-M^2 + sp[l1 - l2, l1 - l2])*
    (-M^2 + sp[l2, l2])*sp[l2, v2]), j[hM29, 1, 0, 1, 1, 0, 2, 1] ->
  1/((-M^2 + sp[l1, l1])*sp[l1, v1]*(-M^2 + sp[l1 - l2, l1 - l2])*
    (-M^2 + sp[l2, l2])*sp[l2, v2]^2), j[hM29, 1, 1, 0, 1, 0, 1, 0] ->
  1/((-M^2 + sp[l1, l1])*sp[l1, v2]*(-M^2 + sp[l2, l2])*sp[l2, v2]),
 j[hM29, 1, 1, 0, 1, 0, 1, 1] -> 1/((-M^2 + sp[l1, l1])*sp[l1, v1]*sp[l1, v2]*
    (-M^2 + sp[l2, l2])*sp[l2, v2]), j[hM29, 1, 1, 1, 1, 0, 1, 1] ->
  1/((-M^2 + sp[l1, l1])*sp[l1, v1]*sp[l1, v2]*(-M^2 + sp[l1 - l2, l1 - l2])*
    (-M^2 + sp[l2, l2])*sp[l2, v2]), j[hM29, 2, 0, 1, 1, 0, 1, 1] ->
  1/((-M^2 + sp[l1, l1])^2*sp[l1, v1]*(-M^2 + sp[l1 - l2, l1 - l2])*
    (-M^2 + sp[l2, l2])*sp[l2, v2]), j[hM29, 3, 0, 1, 1, 0, 1, 1] ->
  1/((-M^2 + sp[l1, l1])^3*sp[l1, v1]*(-M^2 + sp[l1 - l2, l1 - l2])*
    (-M^2 + sp[l2, l2])*sp[l2, v2])}


==> MIWM.m <==
(* Created with the Wolfram Language and FeynCalc package*)
{misVmTj[[1]] -> 1/((-M^2 + sp[l1, l1])*sp[l1, v1]*
    (-M^2 + sp[l2 + p1, l2 + p1])), misVmTj[[2]] ->
  1/((-M^2 + sp[l1, l1])*sp[l1, v1]*sp[l2, v1]*
    (-M^2 + sp[l2 + p1, l2 + p1])), misVmTj[[3]] ->
  1/((-M^2 + sp[l1 + l2, l1 + l2])*(-M^2 + sp[l1 - p1, l1 - p1])*
    (-M^2 + sp[l2 + p1, l2 + p1])), misVmTj[[4]] ->
  1/(sp[l2, v1]*(-M^2 + sp[l1 - p1, l1 - p1])*(-M^2 + sp[l2 + p1, l2 + p1])),
 misVmTj[[5]] -> 1/(sp[l2, v1]*(-M^2 + sp[l1 + l2, l1 + l2])*
    (-M^2 + sp[l1 - p1, l1 - p1])), misVmTj[[6]] ->
  1/(sp[l2, v1]*(-M^2 + sp[l1 + l2, l1 + l2])*(-M^2 + sp[l1 - p1, l1 - p1])*
    (-M^2 + sp[l2 + p1, l2 + p1])), misVmTj[[7]] ->
  1/(sp[l2, v1]^2*(-M^2 + sp[l1 + l2, l1 + l2])*
    (-M^2 + sp[l1 - p1, l1 - p1])), misVmTj[[8]] ->
  1/(sp[l1, v1]*(-M^2 + sp[l1 - p1, l1 - p1])*(-M^2 + sp[l2 + p1, l2 + p1])),
 misVmTj[[9]] -> 1/(sp[l1, v1]*(-M^2 + sp[l1 + l2, l1 + l2])*
    (-M^2 + sp[l2 + p1, l2 + p1])), misVmTj[[10]] ->
  1/(sp[l1, v1]*(-M^2 + sp[l1 + l2, l1 + l2])*(-M^2 + sp[l1 - p1, l1 - p1])*
    (-M^2 + sp[l2 + p1, l2 + p1])), misVmTj[[11]] ->
  1/(sp[l1, v1]*sp[l2, v1]*(-M^2 + sp[l1 - p1, l1 - p1])*
    (-M^2 + sp[l2 + p1, l2 + p1])), misVmTj[[12]] ->
  1/(sp[l1, v1]*sp[l2, v1]*(-M^2 + sp[l1 + l2, l1 + l2])*
    (-M^2 + sp[l2 + p1, l2 + p1])), misVmTj[[13]] ->
  1/(sp[l1, v1]*sp[l2, v1]*(-M^2 + sp[l1 + l2, l1 + l2])*
    (-M^2 + sp[l1 - p1, l1 - p1])), misVmTj[[14]] ->
  1/(sp[l1, v1]*sp[l2, v1]*(-M^2 + sp[l1 + l2, l1 + l2])*
    (-M^2 + sp[l1 - p1, l1 - p1])*(-M^2 + sp[l2 + p1, l2 + p1])),
 misVmTj[[15]] -> 1/(sp[l1, v1]^2*(-M^2 + sp[l1 + l2, l1 + l2])*
    (-M^2 + sp[l2 + p1, l2 + p1])), misVmTj[[18]] ->
  1/((-M^2 + sp[l1, l1])*sp[l1, v1]*sp[l1 + l2, v1]*
    (-M^2 + sp[l2 + p1, l2 + p1])), misVmTj[[19]] ->
  1/((-M^2 + sp[l1, l1])^2*sp[l1 + l2, v1]*(-M^2 + sp[l2 + p1, l2 + p1])),
 misVmTj[[22]] -> 1/((-M^2 + sp[l1, l1])*(-M^2 + sp[l2, l2])*sp[-l1 + p1, v1]*
    sp[-l1 - l2 + p1, v1]), misVmTj[[23]] ->
  1/((-M^2 + sp[l1, l1])^2*(-M^2 + sp[l2, l2])*sp[-l1 - l2 + p1, v1]),
 misVmTj[[24]] -> 1/((-M^2 + sp[l1, l1])*sp[l1 - p1, v1]*
    (-M^2 + sp[l2 + p1, l2 + p1])), misVmTj[[25]] ->
  1/((-M^2 + sp[l1, l1])*sp[l2, v1]*sp[l1 - p1, v1]*
    (-M^2 + sp[l2 + p1, l2 + p1])), misVmTj[[31]] ->
  1/((-M^2 + sp[l1, l1])*sp[l1 + l2, v1]*sp[l1 - p1, v1]*
    (-M^2 + sp[l2 + p1, l2 + p1])), misVmTj[[33]] ->
  1/(sp[l1, l1]*sp[l2, v1]*sp[l1 + l2 - p1, l1 + l2 - p1]),
 misVmTj[[34]] -> 1/(sp[l2, l2]*(-M^2 + sp[l1 - p1, l1 - p1])*
    sp[l1 + l2 - p1, l1 + l2 - p1]), misVmTj[[35]] ->
  1/(sp[l1, v1]*sp[l2, l2]*(-M^2 + sp[l1 - p1, l1 - p1])*
    sp[l1 + l2 - p1, l1 + l2 - p1]), misVmTj[[36]] ->
  1/((-M^2 + sp[l1 - p1, l1 - p1])*(-M^2 + sp[l1 + l2 - p1, l1 + l2 - p1])),
 misVmTj[[47]] -> 1/((-M^2 + sp[l1, l1])*(-M^2 + sp[l2, l2])*sp[-l1 + p1, v1]*
    sp[l2 + p1, v1]), misVmTj[[49]] ->
  1/((-M^2 + sp[l1, l1])*(-M^2 + sp[l2, l2])*(-M^2 + sp[l1 + l2, l1 + l2])*
    sp[-l1 + p1, v1]*sp[l2 + p1, v1])}


==> miVm1.m <==
(* Created with the Wolfram Language and FeynCalc package*)
{j[hm210, 0, 1, 1, 0, 1, 0, 0] -> 1/(sp[l1, v2]*(-m1^2 + sp[l2, l2])*
    sp[l1 - l2 + p1, l1 - l2 + p1]), j[hm210, 0, 1, 1, 1, 0, 0, 0] ->
  1/(sp[l1, v2]*(-m1^2 + sp[l2, l2])*(-m1^2 + sp[l1 + p1, l1 + p1])),
 j[hm210, 0, 2, 1, 0, 1, 0, 0] -> 1/(sp[l1, v2]^2*(-m1^2 + sp[l2, l2])*
    sp[l1 - l2 + p1, l1 - l2 + p1]), j[hm210, 1, 1, 1, 0, 1, 0, 0] ->
  1/(sp[l1, l1]*sp[l1, v2]*(-m1^2 + sp[l2, l2])*
    sp[l1 - l2 + p1, l1 - l2 + p1]), j[hm211, 0, 0, 0, 1, 1, 0, 1] ->
  1/(sp[l2, v2]*(-m1^2 + sp[l1 - p1, l1 - p1])*
    (-m1^2 + sp[l2 - p1, l2 - p1])), j[hm211, 0, 0, 1, 1, 0, 0, 1] ->
  1/(sp[l2, v2]*sp[-l1 + l2, -l1 + l2]*(-m1^2 + sp[l1 - p1, l1 - p1])),
 j[hm211, 0, 0, 1, 1, 0, 1, 1] ->
  1/(sp[l2, l2]*sp[l2, v2]*sp[-l1 + l2, -l1 + l2]*
    (-m1^2 + sp[l1 - p1, l1 - p1])), j[hm211, 0, 0, 2, 1, 0, 0, 1] ->
  1/(sp[l2, v2]*sp[-l1 + l2, -l1 + l2]^2*(-m1^2 + sp[l1 - p1, l1 - p1])),
 j[hm212, 0, 0, 1, 1, 0, 0, 1] -> 1/(sp[l2, v2]*sp[-l1 + l2, -l1 + l2]*
    (-m1^2 + sp[l1 + p1, l1 + p1])), j[hm212, 0, 0, 1, 1, 0, 1, 1] ->
  1/(sp[l2, l2]*sp[l2, v2]*sp[-l1 + l2, -l1 + l2]*
    (-m1^2 + sp[l1 + p1, l1 + p1])), j[hm212, 0, 0, 2, 1, 0, 0, 1] ->
  1/(sp[l2, v2]*sp[-l1 + l2, -l1 + l2]^2*(-m1^2 + sp[l1 + p1, l1 + p1])),
 j[hm213, 1, 1, 0, 0, 1, 0, 0] -> 1/(sp[l1, l1]*sp[l1 - l2, l1 - l2]*
    (-m1^2 + sp[l2 - p1, l2 - p1])), j[hm213, 1, 1, 0, 1, 1, 0, 0] ->
  1/(sp[l1, l1]*sp[l1 - l2, l1 - l2]*sp[l2, v2]*
    (-m1^2 + sp[l2 - p1, l2 - p1])), j[hm215, 0, 0, 0, 1, 1, 0, 0] ->
  1/((-m1^2 + sp[l1 - p1, l1 - p1])*(-m1^2 + sp[l2 + p1, l2 + p1])),
 j[hm217, 1, 1, 1, 0, 1, 0, 0] -> 1/(sp[l1, l1]*(-m1^2 + sp[l2, l2])*
    (-wp + sp[l2, v2])*sp[l1 - l2 + p1, l1 - l2 + p1]),
 j[hm218, 1, 1, 1, 0, 1, 0, 0] -> 1/((-m1^2 + sp[l1, l1])*sp[l2, l2]*
    sp[l2, v2]*sp[l1 - l2 - p1, l1 - l2 - p1]),
 j[hm218, 2, 0, 1, 0, 1, 0, 0] -> 1/((-m1^2 + sp[l1, l1])^2*sp[l2, v2]*
    sp[l1 - l2 - p1, l1 - l2 - p1]), j[hm220, 0, 0, 1, 1, 1, 0, 1] ->
  1/(sp[l1 - l2, l1 - l2]*sp[l2, l2]*sp[l2, v2]*
    (-m1^2 + sp[l1 + p1, l1 + p1])), j[hm220, 0, 1, 1, 1, 1, 0, 0] ->
  1/(sp[l1, v2]*sp[l1 - l2, l1 - l2]*sp[l2, l2]*
    (-m1^2 + sp[l1 + p1, l1 + p1])), j[hm220, 0, 1, 1, 1, 1, 1, 0] ->
  1/(sp[l1, v2]*sp[l1 - l2, l1 - l2]*sp[l2, l2]*
    (-m1^2 + sp[l1 + p1, l1 + p1])*(-m1^2 + sp[l2 + p1, l2 + p1])),
 j[hm220, 0, 2, 1, 1, 1, 1, 0] -> 1/(sp[l1, v2]^2*sp[l1 - l2, l1 - l2]*
    sp[l2, l2]*(-m1^2 + sp[l1 + p1, l1 + p1])*
    (-m1^2 + sp[l2 + p1, l2 + p1])), j[hm221, 0, 0, 1, 1, 1, 0, 1] ->
  1/(sp[l1 - l2, l1 - l2]*sp[l2, l2]*sp[l2, v2]*
    (-m1^2 + sp[l1 - p1, l1 - p1])), j[hm221, 0, 1, 0, 1, 1, 1, 0] ->
  1/(sp[l1, v2]*sp[l2, v2]*(-m1^2 + sp[l1 - p1, l1 - p1])*
    (-m1^2 + sp[l2 - p1, l2 - p1])), j[hm221, 0, 1, 1, 0, 1, 1, 1] ->
  1/(sp[l1, v2]*sp[l1 - l2, l1 - l2]*sp[l2, l2]*
    (-m1^2 + sp[l1 - p1, l1 - p1])*(-m1^2 + sp[l2 - p1, l2 - p1])),
 j[hm221, 0, 1, 1, 1, 1, 0, 1] -> 1/(sp[l1, v2]*sp[l1 - l2, l1 - l2]*
    sp[l2, l2]*sp[l2, v2]*(-m1^2 + sp[l1 - p1, l1 - p1])),
 j[hm221, 0, 2, 1, 0, 1, 1, 1] -> 1/(sp[l1, v2]^2*sp[l1 - l2, l1 - l2]*
    sp[l2, l2]*(-m1^2 + sp[l1 - p1, l1 - p1])*
    (-m1^2 + sp[l2 - p1, l2 - p1])), j[hm222, 0, 0, 1, 1, 1, 0, 0] ->
  1/((-m1^2 + sp[l1 - l2, l1 - l2])*(-m1^2 + sp[l2, l2])*
    (-m1^2 + sp[l1 + p1, l1 + p1])), j[hm222, 0, 1, 1, 1, 0, 0, 0] ->
  1/(sp[l1, v2]*(-m1^2 + sp[l1 - l2, l1 - l2])*(-m1^2 + sp[l2, l2])),
 j[hm222, 0, 1, 1, 1, 0, 1, 0] ->
  1/(sp[l1, v2]*(-m1^2 + sp[l1 - l2, l1 - l2])*(-m1^2 + sp[l2, l2])*
    sp[l2 + p1, l2 + p1]), j[hm222, 0, 1, 1, 1, 1, 0, 0] ->
  1/(sp[l1, v2]*(-m1^2 + sp[l1 - l2, l1 - l2])*(-m1^2 + sp[l2, l2])*
    (-m1^2 + sp[l1 + p1, l1 + p1])), j[hm222, 0, 2, 1, 1, 0, 1, 0] ->
  1/(sp[l1, v2]^2*(-m1^2 + sp[l1 - l2, l1 - l2])*(-m1^2 + sp[l2, l2])*
    sp[l2 + p1, l2 + p1]), j[hm222, 0, 2, 1, 1, 1, 0, 0] ->
  1/(sp[l1, v2]^2*(-m1^2 + sp[l1 - l2, l1 - l2])*(-m1^2 + sp[l2, l2])*
    (-m1^2 + sp[l1 + p1, l1 + p1])), j[hm222, 1, 0, 1, 0, 0, 1, 0] ->
  1/(sp[l1, l1]*(-m1^2 + sp[l1 - l2, l1 - l2])*sp[l2 + p1, l2 + p1]),
 j[hm223, 0, 0, 1, 1, 1, 0, 0] -> 1/((-m1^2 + sp[l2, l2])*(-wp + sp[l2, v2])*
    (-m1^2 + sp[l1 + l2, l1 + l2])), j[hm223, 0, 1, 1, 0, 1, 1, 0] ->
  1/(sp[l1, v2]*(-m1^2 + sp[l2, l2])*(-m1^2 + sp[l1 + l2, l1 + l2])*
    sp[l1 + l2 - p1, l1 + l2 - p1]), j[hm223, 0, 1, 1, 1, 1, 0, 0] ->
  1/(sp[l1, v2]*(-m1^2 + sp[l2, l2])*(-wp + sp[l2, v2])*
    (-m1^2 + sp[l1 + l2, l1 + l2])), j[hm223, 0, 2, 1, 0, 0, 1, 0] ->
  1/(sp[l1, v2]^2*(-m1^2 + sp[l2, l2])*sp[l1 + l2 - p1, l1 + l2 - p1]),
 j[hm223, 0, 2, 1, 0, 1, 1, 0] -> 1/(sp[l1, v2]^2*(-m1^2 + sp[l2, l2])*
    (-m1^2 + sp[l1 + l2, l1 + l2])*sp[l1 + l2 - p1, l1 + l2 - p1]),
 j[hm223, 1, 0, 1, 1, 1, 1, 0] -> 1/(sp[l1, l1]*(-m1^2 + sp[l2, l2])*
    (-wp + sp[l2, v2])*(-m1^2 + sp[l1 + l2, l1 + l2])*
    sp[l1 + l2 - p1, l1 + l2 - p1]), j[hm223, 1, 1, 1, 0, 0, 1, 0] ->
  1/(sp[l1, l1]*sp[l1, v2]*(-m1^2 + sp[l2, l2])*
    sp[l1 + l2 - p1, l1 + l2 - p1]), j[hm223, 1, 1, 1, 1, 0, 1, 0] ->
  1/(sp[l1, l1]*sp[l1, v2]*(-m1^2 + sp[l2, l2])*(-wp + sp[l2, v2])*
    sp[l1 + l2 - p1, l1 + l2 - p1]), j[hm223, 2, 0, 1, 1, 1, 1, 0] ->
  1/(sp[l1, l1]^2*(-m1^2 + sp[l2, l2])*(-wp + sp[l2, v2])*
    (-m1^2 + sp[l1 + l2, l1 + l2])*sp[l1 + l2 - p1, l1 + l2 - p1]),
 j[hm224, 1, 1, 1, 1, 0, 1, 0] ->
  1/(sp[l1, l1]*sp[l1, v2]*(-m1^2 + sp[l2, l2])*(-wp + sp[l2, v2])*
    sp[-l1 + l2 - p1, -l1 + l2 - p1]), j[hm226, 0, 0, 1, 0, 1, 1, 0] ->
  1/(sp[l2, v2]*(-m1^2 + sp[l2 - p1, l2 - p1])*
    (-m1^2 + sp[l1 + l2 - p1, l1 + l2 - p1])),
 j[hm226, 0, 1, 0, 1, 1, 1, 0] -> 1/(sp[l1, v2]*sp[l1 + l2, l1 + l2]*
    (-m1^2 + sp[l2 - p1, l2 - p1])*(-m1^2 + sp[l1 + l2 - p1, l1 + l2 - p1])),
 j[hm226, 0, 1, 1, 0, 1, 1, 0] ->
  1/(sp[l1, v2]*sp[l2, v2]*(-m1^2 + sp[l2 - p1, l2 - p1])*
    (-m1^2 + sp[l1 + l2 - p1, l1 + l2 - p1])),
 j[hm226, 0, 2, 0, 1, 1, 0, 0] -> 1/(sp[l1, v2]^2*sp[l1 + l2, l1 + l2]*
    (-m1^2 + sp[l2 - p1, l2 - p1])), j[hm226, 0, 2, 0, 1, 1, 1, 0] ->
  1/(sp[l1, v2]^2*sp[l1 + l2, l1 + l2]*(-m1^2 + sp[l2 - p1, l2 - p1])*
    (-m1^2 + sp[l1 + l2 - p1, l1 + l2 - p1])),
 j[hm226, 1, 1, 1, 1, 1, 0, 0] -> 1/(sp[l1, l1]*sp[l1, v2]*sp[l2, v2]*
    sp[l1 + l2, l1 + l2]*(-m1^2 + sp[l2 - p1, l2 - p1])),
 j[hm226, 2, 0, 1, 1, 1, 1, 0] ->
  1/(sp[l1, l1]^2*sp[l2, v2]*sp[l1 + l2, l1 + l2]*
    (-m1^2 + sp[l2 - p1, l2 - p1])*(-m1^2 + sp[l1 + l2 - p1, l1 + l2 - p1])),
 j[hm227, 0, 2, 1, 0, 1, 1, 1] -> 1/(sp[l1, v2]*sp[l1 - l2, l1 - l2]^2*
    sp[l2, l2]*(-m1^2 + sp[l1 + p1, l1 + p1])*
    (-m1^2 + sp[l2 + p1, l2 + p1])), j[hm228, 1, 0, 1, 0, 0, 1, 0] ->
  1/((-m1^2 + sp[l1, l1])*sp[l2, l2]*sp[l1 + l2 - p1, l1 + l2 - p1]),
 j[hm228, 1, 0, 1, 1, 0, 1, 0] -> 1/((-m1^2 + sp[l1, l1])*sp[l2, l2]*
    sp[l2, v2]*sp[l1 + l2 - p1, l1 + l2 - p1]),
 j[hm228, 1, 1, 1, 0, 0, 1, 0] -> 1/((-m1^2 + sp[l1, l1])*(-wp + sp[l1, v2])*
    sp[l2, l2]*sp[l1 + l2 - p1, l1 + l2 - p1]),
 j[hm228, 1, 1, 1, 0, 1, 1, 0] -> 1/((-m1^2 + sp[l1, l1])*(-wp + sp[l1, v2])*
    sp[l2, l2]*(-m1^2 + sp[l1 + l2, l1 + l2])*sp[l1 + l2 - p1,
     l1 + l2 - p1]), j[hm228, 1, 1, 1, 1, 0, 1, 0] ->
  1/((-m1^2 + sp[l1, l1])*(-wp + sp[l1, v2])*sp[l2, l2]*sp[l2, v2]*
    sp[l1 + l2 - p1, l1 + l2 - p1]), j[hm228, 2, 0, 0, 1, 1, 1, 0] ->
  1/((-m1^2 + sp[l1, l1])^2*sp[l2, v2]*(-m1^2 + sp[l1 + l2, l1 + l2])*
    sp[l1 + l2 - p1, l1 + l2 - p1]), j[hm228, 2, 1, 1, 0, 1, 1, 0] ->
  1/((-m1^2 + sp[l1, l1])^2*(-wp + sp[l1, v2])*sp[l2, l2]*
    (-m1^2 + sp[l1 + l2, l1 + l2])*sp[l1 + l2 - p1, l1 + l2 - p1]),
 j[hm229, 2, 1, 0, 1, 0, 1, 0] ->
  1/((-m1^2 + sp[l1, l1])^2*(-m1^2 + sp[l1 - l2, l1 - l2])*sp[l2, v2]*
    (-m1^2 + sp[l2 + p1, l2 + p1])), j[hm229, 2, 1, 0, 1, 1, 0, 0] ->
  1/((-m1^2 + sp[l1, l1])^2*(-m1^2 + sp[l1 - l2, l1 - l2])*sp[l2, v2]*
    sp[l1 + p1, l1 + p1]), j[hm230, 0, 0, 2, 1, 1, 0, 0] ->
  1/(sp[l2, v2]^2*sp[-l1 + l2, -l1 + l2]*(-m1^2 + sp[l1 - p1, l1 - p1])),
 j[hm230, 1, 0, 1, 1, 0, 1, 1] -> 1/(sp[l1, l1]*sp[l1, v2]*sp[l2, v2]*
    sp[-l1 + l2, -l1 + l2]*(-m1^2 + sp[l2 - p1, l2 - p1])),
 j[hm223, 0, 1, 1, 0, 0, 1, 0] -> 1/(sp[l1, v2]*(-m1^2 + sp[l2, l2])*
    sp[l1 + l2 - p1, l1 + l2 - p1])}


==> tempVFRM.m <==
(* Created with the Wolfram Language and FeynCalc package*)
{\[Psi]\[CapitalGamma]\[Psi] -> 
  -(CA*CF*(-3 + d)^2*g^4*nf*Tf*j[hM21, 0, 1, 1, 1, 1, 0, 0])/(8*M^2) +
   (CA*CF*(-3 + d)*g^4*nf*Tf*(1 + d*w)*j[hM22, 1, 1, 1, 0, 0, 0, 0])/
    (8*(-1 + d)*M^2*(1 + w)) - (CA*CF*(-3 + d)*g^4*nf*Tf*
     j[hM22, 1, 1, 1, 1, 1, 0, 0])/(8*(-1 + d)) -
   (CA*CF*(-3 + d)*g^4*nf*Tf*(1 + 2*w)*j[hM23, 1, 0, 0, 1, 1, 0, 0])/
    (8*M^2*(1 + w)) + (CA^2*CF*g^4*(3 - d + 2*w^2 + d*w^2)*
     j[hM26, 1, 0, 1, 1, 1, 1, 0])/(2*(-3 + d)*w) -
   (CA^2*CF*g^4*j[hM28, 1, 1, 0, 1, 1, 0, 0])/(2*M^2) -
   (CA^2*CF*g^4*M^2*(17 - 4*d - 20*w^2 + 4*d*w^2)*j[hM28, 2, 0, 1, 1, 1, 0,
      1])/(2*(-4 + d)*(-3 + d)*w) + (3*CA^2*CF*g^4*M^4*(-1 + 2*w)*(1 + 2*w)*
     j[hM28, 3, 0, 1, 1, 1, 0, 1])/((-4 + d)*(-3 + d)*w) -
   (CA^2*CF*g^4*(-3 + d - 8*w^2 + d*w^2)*j[hM29, 1, 0, 1, 1, 0, 1, 1])/
    (2*(-3 + d)*w) - (CA^2*CF*g^4*j[hM29, 1, 1, 0, 1, 0, 1, 0])/(2*M^2) -
   (CA^2*CF*g^4*M^2*(17 - 4*d - 20*w^2 + 4*d*w^2)*j[hM29, 2, 0, 1, 1, 0, 1,
      1])/(2*(-4 + d)*(-3 + d)*w) + (3*CA^2*CF*g^4*M^4*(-1 + 2*w)*(1 + 2*w)*
     j[hM29, 3, 0, 1, 1, 0, 1, 1])/((-4 + d)*(-3 + d)*w) -
   (CA*CF*(-7 + 2*d)*g^4*(-1 + w)*Yf*j[hM28, 0, 1, 1, 1, 1, 0, 1]*
     \[CapitalDelta][M])/(12*M^3) + (CA*CF*(-3 + d)*g^4*(-1 + w)*Yf*
     j[hM28, 0, 1, 1, 1, 1, 1, 0]*\[CapitalDelta][M])/(12*M^3) +
   (CA*CF*g^4*(-1 + w)*Yf*j[hM28, 0, 2, 1, 1, 0, 1, 0]*\[CapitalDelta][M])/
    (12*M^3) - (CA*CF*g^4*(-1 + w)*Yf*j[hM28, 1, 0, 1, 1, 2, 0, 1]*
     \[CapitalDelta][M])/(6*M) + (CA*CF*(-3 + d)*g^4*(-1 + w)*Yf*
     j[hM28, 1, 1, 0, 1, 1, 0, 1]*\[CapitalDelta][M])/(12*M^3) -
   (CA*CF*(-7 + 2*d)*g^4*(-1 + w)*Yf*j[hM29, 0, 1, 1, 1, 0, 1, 1]*
     \[CapitalDelta][M])/(12*M^3) + (CA*CF*(-3 + d)*g^4*(-1 + w)*Yf*
     j[hM29, 0, 1, 1, 1, 1, 1, 0]*\[CapitalDelta][M])/(12*M^3) +
   (CA*CF*g^4*(-1 + w)*Yf*j[hM29, 0, 2, 1, 1, 1, 0, 0]*\[CapitalDelta][M])/
    (12*M^3) - (CA*CF*g^4*(-1 + w)*Yf*j[hM29, 1, 0, 1, 1, 0, 2, 1]*
     \[CapitalDelta][M])/(6*M) + (CA*CF*(-3 + d)*g^4*(-1 + w)*Yf*
     j[hM29, 1, 1, 0, 1, 0, 1, 1]*\[CapitalDelta][M])/(12*M^3) -
   (CA*g^4*Yf*(-88*CF + 16*CF*d - 128*CF*w + 32*CF*d*w + 81*Yf^2 - 18*d*Yf^2)*
     j[hM29, 1, 1, 1, 1, 0, 1, 1]*\[CapitalDelta][M])/(96*M) +
   (CA*CF*g^4*j[hM26, 1, 0, 0, 1, 1, 0, 0]*(126*M^2 - 681*CA*M^2 - 60*d*M^2 +
      846*CA*d*M^2 + 6*d^2*M^2 - 301*CA*d^2*M^2 + 28*CA*d^3*M^2 +
      36*\[CapitalDelta][M] - 54*d*\[CapitalDelta][M] +
      20*d^2*\[CapitalDelta][M] - 2*d^3*\[CapitalDelta][M]))/
    (24*(-3 + d)*(-1 + d)*M^4) + (CA*g^4*Yf*j[hM27, 1, 0, 1, 1, 1, 1, 1]*
     (8*CF*M + 16*CF*M*w - 3*M*Yf^2 - 6*Yf^2*\[CapitalDelta][M]))/16 -
   (CA^2*(CA - 2*CF)*g^4*(4*CF*w - Yf^2)*j[hM210, 1, 1, 1, 1, 1, 1, 0]*
     (4*CF*M^2*w - M^2*Yf^2 - 4*Yf^2*\[CapitalDelta][M] +
      d*Yf^2*\[CapitalDelta][M]))/(16*M^2) +
   (CA*g^4*Yf*j[hM28, 1, 1, 1, 1, 1, 0, 1]*(48*CF*M^2 + 96*CF*M^2*w -
      18*M^2*Yf^2 + 88*CF*\[CapitalDelta][M] - 16*CF*d*\[CapitalDelta][M] +
      128*CF*w*\[CapitalDelta][M] - 32*CF*d*w*\[CapitalDelta][M] -
      81*Yf^2*\[CapitalDelta][M] + 18*d*Yf^2*\[CapitalDelta][M] -
      36*M*Yf^2*\[CapitalDelta][M]))/(96*M) -
   ((-3 + d)*g^4*j[hM26, 0, 1, 1, 1, 1, 0, 0]*(504*CF*M^2*w -
      336*CA*CF*M^2*w + 1008*CA*CF^2*M^2*w - 288*CF*d*M^2*w +
      192*CA*CF*d*M^2*w - 576*CA*CF^2*d*M^2*w + 54*CA*M^2*Yf^2 +
      3*CF*M^2*Yf^2 + 6*CA*CF^2*M^2*Yf^2 - 54*CA*d*M^2*Yf^2 +
      45*CF*d*M^2*Yf^2 + 90*CA*CF^2*d*M^2*Yf^2 - 48*CF*d^2*M^2*Yf^2 -
      96*CA*CF^2*d^2*M^2*Yf^2 - 272*CA*CF*w*\[CapitalDelta][M] +
      336*CA*CF*d*w*\[CapitalDelta][M] - 64*CA*CF*d^2*w*\[CapitalDelta][M] +
      270*CA*Yf^2*\[CapitalDelta][M] + 104*CF*Yf^2*\[CapitalDelta][M] +
      208*CA*CF^2*Yf^2*\[CapitalDelta][M] - 324*CA*d*Yf^2*
       \[CapitalDelta][M] + 11*CF*d*Yf^2*\[CapitalDelta][M] +
      22*CA*CF^2*d*Yf^2*\[CapitalDelta][M] + 54*CA*d^2*Yf^2*
       \[CapitalDelta][M] - 131*CF*d^2*Yf^2*\[CapitalDelta][M] -
      262*CA*CF^2*d^2*Yf^2*\[CapitalDelta][M] + 16*CF*d^3*Yf^2*
       \[CapitalDelta][M] + 32*CA*CF^2*d^3*Yf^2*\[CapitalDelta][M] +
      216*CA*M*Yf^2*\[CapitalDelta][M] + 12*CF*M*Yf^2*\[CapitalDelta][M] +
      24*CA*CF^2*M*Yf^2*\[CapitalDelta][M] - 216*CA*d*M*Yf^2*
       \[CapitalDelta][M] - 12*CF*d*M*Yf^2*\[CapitalDelta][M] -
      24*CA*CF^2*d*M*Yf^2*\[CapitalDelta][M]))/(576*(-1 + d)*M^4) +
   (g^4*j[hM26, 0, 0, 0, 1, 1, 1, 1]*(-9504*CF*M^2*w + 2496*CA*CF*M^2*w -
      14400*CA*CF^2*M^2*w + 10656*CF*d*M^2*w - 1728*CA*CF*d*M^2*w +
      14400*CA*CF^2*d*M^2*w - 2880*CF*d^2*M^2*w + 384*CA*CF*d^2*M^2*w -
      3456*CA*CF^2*d^2*M^2*w - 216*CA*M^2*Yf^2 + 132*CF*M^2*Yf^2 -
      1152*CA*CF*M^2*Yf^2 + 264*CA*CF^2*M^2*Yf^2 + 324*CA*d*M^2*Yf^2 -
      390*CF*d*M^2*Yf^2 + 1728*CA*CF*d*M^2*Yf^2 - 780*CA*CF^2*d*M^2*Yf^2 -
      108*CA*d^2*M^2*Yf^2 + 354*CF*d^2*M^2*Yf^2 - 576*CA*CF*d^2*M^2*Yf^2 +
      708*CA*CF^2*d^2*M^2*Yf^2 - 96*CF*d^3*M^2*Yf^2 -
      192*CA*CF^2*d^3*M^2*Yf^2 + 320*CA*CF*w*\[CapitalDelta][M] -
      544*CA*CF*d*w*\[CapitalDelta][M] + 256*CA*CF*d^2*w*\[CapitalDelta][M] -
      32*CA*CF*d^3*w*\[CapitalDelta][M] - 1080*CA*Yf^2*\[CapitalDelta][M] +
      424*CF*Yf^2*\[CapitalDelta][M] - 2304*CA*CF*Yf^2*\[CapitalDelta][M] +
      848*CA*CF^2*Yf^2*\[CapitalDelta][M] + 1836*CA*d*Yf^2*
       \[CapitalDelta][M] - 1690*CF*d*Yf^2*\[CapitalDelta][M] +
      4032*CA*CF*d*Yf^2*\[CapitalDelta][M] - 3380*CA*CF^2*d*Yf^2*
       \[CapitalDelta][M] - 864*CA*d^2*Yf^2*\[CapitalDelta][M] +
      1953*CF*d^2*Yf^2*\[CapitalDelta][M] - 2016*CA*CF*d^2*Yf^2*
       \[CapitalDelta][M] + 3906*CA*CF^2*d^2*Yf^2*\[CapitalDelta][M] +
      108*CA*d^3*Yf^2*\[CapitalDelta][M] - 767*CF*d^3*Yf^2*
       \[CapitalDelta][M] + 288*CA*CF*d^3*Yf^2*\[CapitalDelta][M] -
      1534*CA*CF^2*d^3*Yf^2*\[CapitalDelta][M] + 80*CF*d^4*Yf^2*
       \[CapitalDelta][M] + 160*CA*CF^2*d^4*Yf^2*\[CapitalDelta][M] -
      864*CA*M*Yf^2*\[CapitalDelta][M] - 48*CF*M*Yf^2*\[CapitalDelta][M] -
      96*CA*CF^2*M*Yf^2*\[CapitalDelta][M] + 1296*CA*d*M*Yf^2*
       \[CapitalDelta][M] + 72*CF*d*M*Yf^2*\[CapitalDelta][M] +
      144*CA*CF^2*d*M*Yf^2*\[CapitalDelta][M] - 432*CA*d^2*M*Yf^2*
       \[CapitalDelta][M] - 24*CF*d^2*M*Yf^2*\[CapitalDelta][M] -
      48*CA*CF^2*d^2*M*Yf^2*\[CapitalDelta][M]))/(1152*(-1 + d)*M^4) +
   (g^4*j[hM26, 1, 0, 0, 1, 1, 1, 1]*(-5256*CF*M^2*w + 2160*CA*CF*M^2*w -
      10512*CA*CF^2*M^2*w + 4824*CF*d*M^2*w - 1488*CA*CF*d*M^2*w +
      9648*CA*CF^2*d*M^2*w - 864*CF*d^2*M^2*w + 192*CA*CF*d^2*M^2*w -
      1728*CA*CF^2*d^2*M^2*w - 324*CA*M^2*Yf^2 + 198*CF*M^2*Yf^2 +
      396*CA*CF^2*M^2*Yf^2 + 378*CA*d*M^2*Yf^2 - 555*CF*d*M^2*Yf^2 -
      1110*CA*CF^2*d*M^2*Yf^2 - 54*CA*d^2*M^2*Yf^2 + 405*CF*d^2*M^2*Yf^2 +
      810*CA*CF^2*d^2*M^2*Yf^2 - 48*CF*d^3*M^2*Yf^2 -
      96*CA*CF^2*d^3*M^2*Yf^2 + 1248*CA*CF*w*\[CapitalDelta][M] -
      1808*CA*CF*d*w*\[CapitalDelta][M] + 624*CA*CF*d^2*w*
       \[CapitalDelta][M] - 64*CA*CF*d^3*w*\[CapitalDelta][M] -
      1620*CA*Yf^2*\[CapitalDelta][M] + 516*CF*Yf^2*\[CapitalDelta][M] +
      1032*CA*CF^2*Yf^2*\[CapitalDelta][M] + 2214*CA*d*Yf^2*
       \[CapitalDelta][M] - 1723*CF*d*Yf^2*\[CapitalDelta][M] -
      3446*CA*CF^2*d*Yf^2*\[CapitalDelta][M] - 648*CA*d^2*Yf^2*
       \[CapitalDelta][M] + 1502*CF*d^2*Yf^2*\[CapitalDelta][M] +
      3004*CA*CF^2*d^2*Yf^2*\[CapitalDelta][M] + 54*CA*d^3*Yf^2*
       \[CapitalDelta][M] - 311*CF*d^3*Yf^2*\[CapitalDelta][M] -
      622*CA*CF^2*d^3*Yf^2*\[CapitalDelta][M] + 16*CF*d^4*Yf^2*
       \[CapitalDelta][M] + 32*CA*CF^2*d^4*Yf^2*\[CapitalDelta][M] -
      1296*CA*M*Yf^2*\[CapitalDelta][M] - 72*CF*M*Yf^2*\[CapitalDelta][M] -
      144*CA*CF^2*M*Yf^2*\[CapitalDelta][M] + 1512*CA*d*M*Yf^2*
       \[CapitalDelta][M] + 84*CF*d*M*Yf^2*\[CapitalDelta][M] +
      168*CA*CF^2*d*M*Yf^2*\[CapitalDelta][M] - 216*CA*d^2*M*Yf^2*
       \[CapitalDelta][M] - 12*CF*d^2*M*Yf^2*\[CapitalDelta][M] -
      24*CA*CF^2*d^2*M*Yf^2*\[CapitalDelta][M]))/(576*(-1 + d)*M^2) -
   (CF*(-3 + d)*g^4*j[hM24, 1, 0, 1, 1, 1, 0, 0]*(3*M^2 + 6*CA*CF*M^2 -
      11*M^2*w^2 - 22*CA*CF*M^2*w^2 - 8*M^2*w^4 + 16*CA*CF*M^2*w^4 +
      4*d*M^2*w^4 - 8*CA*M^2*w^3*Yf^2 + 2*CA*d*M^2*w^3*Yf^2 -
      20*CA*w^3*Yf^2*\[CapitalDelta][M] + 9*CA*d*w^3*Yf^2*
       \[CapitalDelta][M] - CA*d^2*w^3*Yf^2*\[CapitalDelta][M]))/
    (4*(-4 + d)*M^4*(-1 + w)*w^3*(1 + w)) -
   (CF*(-3 + d)*g^4*j[hM25, 1, 0, 1, 1, 1, 0, 0]*(3*M^2 + 6*CA*CF*M^2 -
      11*M^2*w^2 - 22*CA*CF*M^2*w^2 - 8*M^2*w^4 + 16*CA*CF*M^2*w^4 +
      4*d*M^2*w^4 - 8*CA*M^2*w^3*Yf^2 + 2*CA*d*M^2*w^3*Yf^2 -
      20*CA*w^3*Yf^2*\[CapitalDelta][M] + 9*CA*d*w^3*Yf^2*
       \[CapitalDelta][M] - CA*d^2*w^3*Yf^2*\[CapitalDelta][M]))/
    (4*(-4 + d)*M^4*(-1 + w)*w^3*(1 + w)) -
   (CF*(-2 + d)^2*g^4*j[hM24, 1, 0, 1, 0, 0, 0, 0]*(-18*M^2 - 36*CA*CF*M^2 +
      24*d*M^2 + 48*CA*CF*d*M^2 - 6*d^2*M^2 - 12*CA*CF*d^2*M^2 -
      678*M^2*w^2 + 240*CA*M^2*w^2 - 1356*CA*CF*M^2*w^2 + 930*d*M^2*w^2 -
      188*CA*d*M^2*w^2 + 1860*CA*CF*d*M^2*w^2 - 498*d^2*M^2*w^2 +
      48*CA*d^2*M^2*w^2 - 996*CA*CF*d^2*M^2*w^2 + 110*d^3*M^2*w^2 -
      4*CA*d^3*M^2*w^2 + 220*CA*CF*d^3*M^2*w^2 - 8*d^4*M^2*w^2 -
      16*CA*CF*d^4*M^2*w^2 + 792*M^2*w^4 - 240*CA*M^2*w^4 +
      1392*CA*CF*M^2*w^4 - 1106*d*M^2*w^4 + 188*CA*d*M^2*w^4 -
      1908*CA*CF*d*M^2*w^4 + 568*d^2*M^2*w^4 - 48*CA*d^2*M^2*w^4 +
      1008*CA*CF*d^2*M^2*w^4 - 118*d^3*M^2*w^4 + 4*CA*d^3*M^2*w^4 -
      220*CA*CF*d^3*M^2*w^4 + 8*d^4*M^2*w^4 + 16*CA*CF*d^4*M^2*w^4 +
      48*CA*M^2*w^3*Yf^2 - 76*CA*d*M^2*w^3*Yf^2 + 32*CA*d^2*M^2*w^3*Yf^2 -
      4*CA*d^3*M^2*w^3*Yf^2 + 60*CA*w^2*\[CapitalDelta][M] -
      107*CA*d*w^2*\[CapitalDelta][M] + 59*CA*d^2*w^2*\[CapitalDelta][M] -
      13*CA*d^3*w^2*\[CapitalDelta][M] + CA*d^4*w^2*\[CapitalDelta][M] -
      60*CA*w^4*\[CapitalDelta][M] + 107*CA*d*w^4*\[CapitalDelta][M] -
      59*CA*d^2*w^4*\[CapitalDelta][M] + 13*CA*d^3*w^4*\[CapitalDelta][M] -
      CA*d^4*w^4*\[CapitalDelta][M] + 120*CA*w^3*Yf^2*\[CapitalDelta][M] -
      214*CA*d*w^3*Yf^2*\[CapitalDelta][M] + 118*CA*d^2*w^3*Yf^2*
       \[CapitalDelta][M] - 26*CA*d^3*w^3*Yf^2*\[CapitalDelta][M] +
      2*CA*d^4*w^3*Yf^2*\[CapitalDelta][M]))/(16*(-4 + d)*(-3 + d)^2*(-1 + d)*
     M^6*(-1 + w)*w^2*(1 + w)) - (CF*g^4*j[hM24, 2, 0, 1, 1, 1, 0, 0]*
     (21*M^2 + 42*CA*CF*M^2 - 6*d*M^2 - 12*CA*CF*d*M^2 - 89*M^2*w^2 -
      178*CA*CF*M^2*w^2 + 25*d*M^2*w^2 + 50*CA*CF*d*M^2*w^2 + 100*M^2*w^4 +
      200*CA*CF*M^2*w^4 - 27*d*M^2*w^4 - 54*CA*CF*d*M^2*w^4 - 80*M^2*w^6 -
      64*CA*CF*M^2*w^6 + 36*d*M^2*w^6 + 16*CA*CF*d*M^2*w^6 - 4*d^2*M^2*w^6 -
      24*CA*M^2*w^5*Yf^2 + 14*CA*d*M^2*w^5*Yf^2 - 2*CA*d^2*M^2*w^5*Yf^2 -
      12*CA*w^3*Yf^2*\[CapitalDelta][M] + 7*CA*d*w^3*Yf^2*
       \[CapitalDelta][M] - CA*d^2*w^3*Yf^2*\[CapitalDelta][M] -
      48*CA*w^5*Yf^2*\[CapitalDelta][M] + 40*CA*d*w^5*Yf^2*
       \[CapitalDelta][M] - 11*CA*d^2*w^5*Yf^2*\[CapitalDelta][M] +
      CA*d^3*w^5*Yf^2*\[CapitalDelta][M]))/(4*(-4 + d)*(-3 + d)*M^2*(-1 + w)*
     w^3*(1 + w)) - (CF*g^4*j[hM25, 2, 0, 1, 1, 1, 0, 0]*
     (21*M^2 + 42*CA*CF*M^2 - 6*d*M^2 - 12*CA*CF*d*M^2 - 89*M^2*w^2 -
      178*CA*CF*M^2*w^2 + 25*d*M^2*w^2 + 50*CA*CF*d*M^2*w^2 + 100*M^2*w^4 +
      200*CA*CF*M^2*w^4 - 27*d*M^2*w^4 - 54*CA*CF*d*M^2*w^4 - 80*M^2*w^6 -
      64*CA*CF*M^2*w^6 + 36*d*M^2*w^6 + 16*CA*CF*d*M^2*w^6 - 4*d^2*M^2*w^6 -
      24*CA*M^2*w^5*Yf^2 + 14*CA*d*M^2*w^5*Yf^2 - 2*CA*d^2*M^2*w^5*Yf^2 -
      12*CA*w^3*Yf^2*\[CapitalDelta][M] + 7*CA*d*w^3*Yf^2*
       \[CapitalDelta][M] - CA*d^2*w^3*Yf^2*\[CapitalDelta][M] -
      48*CA*w^5*Yf^2*\[CapitalDelta][M] + 40*CA*d*w^5*Yf^2*
       \[CapitalDelta][M] - 11*CA*d^2*w^5*Yf^2*\[CapitalDelta][M] +
      CA*d^3*w^5*Yf^2*\[CapitalDelta][M]))/(4*(-4 + d)*(-3 + d)*M^2*(-1 + w)*
     w^3*(1 + w)) + ((CA - 2*CF)*(-3 + d)*g^4*w*j[hM24, 1, 1, 1, 0, 1, 0, 0]*
     (8*CA*CF*M^2*w + 4*CF*M^2*Yf^2 + 8*CA*CF^2*M^2*Yf^2 + 4*CF*M^2*w*Yf^2 +
      8*CA*CF^2*M^2*w*Yf^2 - M^2*Yf^4 - 2*CA*CF*M^2*Yf^4 +
      10*CF*Yf^2*\[CapitalDelta][M] + 20*CA*CF^2*Yf^2*\[CapitalDelta][M] -
      2*CF*d*Yf^2*\[CapitalDelta][M] - 4*CA*CF^2*d*Yf^2*\[CapitalDelta][M] +
      6*CF*w*Yf^2*\[CapitalDelta][M] + 12*CA*CF^2*w*Yf^2*\[CapitalDelta][M] -
      2*CF*d*w*Yf^2*\[CapitalDelta][M] - 4*CA*CF^2*d*w*Yf^2*
       \[CapitalDelta][M] - 4*Yf^4*\[CapitalDelta][M] -
      8*CA*CF*Yf^4*\[CapitalDelta][M] + d*Yf^4*\[CapitalDelta][M] +
      2*CA*CF*d*Yf^4*\[CapitalDelta][M]))/(16*M^4*(-1 + w)*(1 + w)) +
   ((CA - 2*CF)*(-3 + d)*g^4*w*j[hM25, 1, 1, 1, 0, 1, 0, 0]*
     (8*CA*CF*M^2*w + 4*CF*M^2*Yf^2 + 8*CA*CF^2*M^2*Yf^2 + 4*CF*M^2*w*Yf^2 +
      8*CA*CF^2*M^2*w*Yf^2 - M^2*Yf^4 - 2*CA*CF*M^2*Yf^4 +
      10*CF*Yf^2*\[CapitalDelta][M] + 20*CA*CF^2*Yf^2*\[CapitalDelta][M] -
      2*CF*d*Yf^2*\[CapitalDelta][M] - 4*CA*CF^2*d*Yf^2*\[CapitalDelta][M] +
      6*CF*w*Yf^2*\[CapitalDelta][M] + 12*CA*CF^2*w*Yf^2*\[CapitalDelta][M] -
      2*CF*d*w*Yf^2*\[CapitalDelta][M] - 4*CA*CF^2*d*w*Yf^2*
       \[CapitalDelta][M] - 4*Yf^4*\[CapitalDelta][M] -
      8*CA*CF*Yf^4*\[CapitalDelta][M] + d*Yf^4*\[CapitalDelta][M] +
      2*CA*CF*d*Yf^4*\[CapitalDelta][M]))/(16*M^4*(-1 + w)*(1 + w)) +
   (g^4*j[hM27, 0, 0, 1, 1, 1, 1, 0]*(-8*CF*M^2 - 16*CA*CF^2*M^2 +
      8*CF*M^2*w^2 + 16*CA*CF^2*M^2*w^2 + 12*CA*CF*M^2*w^2*Yf^2 -
      4*CA*CF*d*M^2*w^2*Yf^2 - 3*CA*M^2*w*Yf^4 + CA*d*M^2*w*Yf^4 +
      18*CA*CF*w^2*Yf^2*\[CapitalDelta][M] - 12*CA*CF*d*w^2*Yf^2*
       \[CapitalDelta][M] + 2*CA*CF*d^2*w^2*Yf^2*\[CapitalDelta][M] -
      12*CA*w*Yf^4*\[CapitalDelta][M] + 7*CA*d*w*Yf^4*\[CapitalDelta][M] -
      CA*d^2*w*Yf^4*\[CapitalDelta][M]))/(16*M^4*(-1 + w)*(1 + w)) +
   (g^4*j[hM28, 0, 1, 1, 1, 1, 0, 0]*(-8*CF*M^2 - 16*CA*CF^2*M^2 +
      8*CF*M^2*w^2 + 16*CA*CF^2*M^2*w^2 + 12*CA*CF*M^2*w^2*Yf^2 -
      4*CA*CF*d*M^2*w^2*Yf^2 - 3*CA*M^2*w*Yf^4 + CA*d*M^2*w*Yf^4 +
      18*CA*CF*w^2*Yf^2*\[CapitalDelta][M] - 12*CA*CF*d*w^2*Yf^2*
       \[CapitalDelta][M] + 2*CA*CF*d^2*w^2*Yf^2*\[CapitalDelta][M] -
      12*CA*w*Yf^4*\[CapitalDelta][M] + 7*CA*d*w*Yf^4*\[CapitalDelta][M] -
      CA*d^2*w*Yf^4*\[CapitalDelta][M]))/(16*M^4*(-1 + w)*(1 + w)) -
   ((-3 + d)*g^4*j[hM24, 1, 1, 1, 1, 0, 0, 0]*(-2*CF*M^2 - 4*CA*CF^2*M^2 -
      30*CF*M^2*w^2 + 4*CA*CF^2*M^2*w^2 + 8*CF*d*M^2*w^2 -
      16*CA*CF*M^2*w*Yf^2 + 4*CA*CF*d*M^2*w*Yf^2 - 16*CA*CF*M^2*w^2*Yf^2 +
      4*CA*CF*d*M^2*w^2*Yf^2 + 4*CA*M^2*w*Yf^4 - CA*d*M^2*w*Yf^4 -
      40*CA*CF*w*Yf^2*\[CapitalDelta][M] + 18*CA*CF*d*w*Yf^2*
       \[CapitalDelta][M] - 2*CA*CF*d^2*w*Yf^2*\[CapitalDelta][M] -
      24*CA*CF*w^2*Yf^2*\[CapitalDelta][M] + 14*CA*CF*d*w^2*Yf^2*
       \[CapitalDelta][M] - 2*CA*CF*d^2*w^2*Yf^2*\[CapitalDelta][M] +
      16*CA*w*Yf^4*\[CapitalDelta][M] - 8*CA*d*w*Yf^4*\[CapitalDelta][M] +
      CA*d^2*w*Yf^4*\[CapitalDelta][M]))/(16*(-4 + d)*M^4*(-1 + w)*w*
     (1 + w)) - ((-3 + d)*g^4*j[hM25, 1, 1, 1, 1, 0, 0, 0]*
     (-2*CF*M^2 - 4*CA*CF^2*M^2 - 30*CF*M^2*w^2 + 4*CA*CF^2*M^2*w^2 +
      8*CF*d*M^2*w^2 - 16*CA*CF*M^2*w*Yf^2 + 4*CA*CF*d*M^2*w*Yf^2 -
      16*CA*CF*M^2*w^2*Yf^2 + 4*CA*CF*d*M^2*w^2*Yf^2 + 4*CA*M^2*w*Yf^4 -
      CA*d*M^2*w*Yf^4 - 40*CA*CF*w*Yf^2*\[CapitalDelta][M] +
      18*CA*CF*d*w*Yf^2*\[CapitalDelta][M] - 2*CA*CF*d^2*w*Yf^2*
       \[CapitalDelta][M] - 24*CA*CF*w^2*Yf^2*\[CapitalDelta][M] +
      14*CA*CF*d*w^2*Yf^2*\[CapitalDelta][M] - 2*CA*CF*d^2*w^2*Yf^2*
       \[CapitalDelta][M] + 16*CA*w*Yf^4*\[CapitalDelta][M] -
      8*CA*d*w*Yf^4*\[CapitalDelta][M] + CA*d^2*w*Yf^4*\[CapitalDelta][M]))/
    (16*(-4 + d)*M^4*(-1 + w)*w*(1 + w)),
 \[Phi]\[Phi] -> -(CA*CF*(-3 + d)^2*g^4*nf*Tf*w*j[hM21, 0, 1, 1, 1, 1, 0, 0])/
    (2*M^2) + (CA*CF*(-3 + d)*g^4*nf*Tf*j[hM22, 1, 1, 1, 0, 0, 0, 0])/
    (2*(-1 + d)*M^2) - (CA*CF*(-3 + d)*g^4*nf*Tf*w*j[hM22, 1, 1, 1, 1, 1, 0,
      0])/(2*(-1 + d)) - (CA*CF*(-3 + d)*g^4*nf*Tf*j[hM23, 1, 0, 0, 1, 1, 0,
      0])/(2*M^2) + (CA^2*CF*g^4*(3 - d + 2*w^2 + d*w^2)*
     j[hM26, 1, 0, 1, 1, 1, 1, 0])/(2*(-3 + d)*w) -
   (CA^2*CF*g^4*j[hM28, 1, 1, 0, 1, 1, 0, 0])/(2*M^2) -
   (CA^2*CF*g^4*M^2*(17 - 4*d - 20*w^2 + 4*d*w^2)*j[hM28, 2, 0, 1, 1, 1, 0,
      1])/(2*(-4 + d)*(-3 + d)*w) + (3*CA^2*CF*g^4*M^4*(-1 + 2*w)*(1 + 2*w)*
     j[hM28, 3, 0, 1, 1, 1, 0, 1])/((-4 + d)*(-3 + d)*w) -
   (CA^2*CF*g^4*(-3 + d - 8*w^2 + d*w^2)*j[hM29, 1, 0, 1, 1, 0, 1, 1])/
    (2*(-3 + d)*w) - (CA^2*CF*g^4*j[hM29, 1, 1, 0, 1, 0, 1, 0])/(2*M^2) -
   (CA^2*CF*g^4*M^2*(17 - 4*d - 20*w^2 + 4*d*w^2)*j[hM29, 2, 0, 1, 1, 0, 1,
      1])/(2*(-4 + d)*(-3 + d)*w) + (3*CA^2*CF*g^4*M^4*(-1 + 2*w)*(1 + 2*w)*
     j[hM29, 3, 0, 1, 1, 0, 1, 1])/((-4 + d)*(-3 + d)*w) -
   (CA*CF*(-7 + 2*d)*g^4*(-1 + w)*Ys*j[hM28, 0, 1, 1, 1, 1, 0, 1]*
     \[CapitalDelta][M])/(12*M^3) + (CA*CF*(-3 + d)*g^4*(-1 + w)*Ys*
     j[hM28, 0, 1, 1, 1, 1, 1, 0]*\[CapitalDelta][M])/(12*M^3) +
   (CA*CF*g^4*(-1 + w)*Ys*j[hM28, 0, 2, 1, 1, 0, 1, 0]*\[CapitalDelta][M])/
    (12*M^3) - (CA*CF*g^4*(-1 + w)*Ys*j[hM28, 1, 0, 1, 1, 2, 0, 1]*
     \[CapitalDelta][M])/(6*M) + (CA*CF*(-3 + d)*g^4*(-1 + w)*Ys*
     j[hM28, 1, 1, 0, 1, 1, 0, 1]*\[CapitalDelta][M])/(12*M^3) -
   (CA*CF*(-7 + 2*d)*g^4*(-1 + w)*Ys*j[hM29, 0, 1, 1, 1, 0, 1, 1]*
     \[CapitalDelta][M])/(12*M^3) + (CA*CF*(-3 + d)*g^4*(-1 + w)*Ys*
     j[hM29, 0, 1, 1, 1, 1, 1, 0]*\[CapitalDelta][M])/(12*M^3) +
   (CA*CF*g^4*(-1 + w)*Ys*j[hM29, 0, 2, 1, 1, 1, 0, 0]*\[CapitalDelta][M])/
    (12*M^3) - (CA*CF*g^4*(-1 + w)*Ys*j[hM29, 1, 0, 1, 1, 0, 2, 1]*
     \[CapitalDelta][M])/(6*M) + (CA*CF*(-3 + d)*g^4*(-1 + w)*Ys*
     j[hM29, 1, 1, 0, 1, 0, 1, 1]*\[CapitalDelta][M])/(12*M^3) -
   (CA*g^4*Ys*(-88*CF + 16*CF*d - 128*CF*w + 32*CF*d*w + 81*Ys^2 - 18*d*Ys^2)*
     j[hM29, 1, 1, 1, 1, 0, 1, 1]*\[CapitalDelta][M])/(96*M) +
   (CA*CF*g^4*j[hM26, 1, 0, 0, 1, 1, 0, 0]*(126*M^2 - 681*CA*M^2 - 60*d*M^2 +
      846*CA*d*M^2 + 6*d^2*M^2 - 301*CA*d^2*M^2 + 28*CA*d^3*M^2 +
      36*\[CapitalDelta][M] - 54*d*\[CapitalDelta][M] +
      20*d^2*\[CapitalDelta][M] - 2*d^3*\[CapitalDelta][M]))/
    (24*(-3 + d)*(-1 + d)*M^4) + (CA*g^4*Ys*j[hM27, 1, 0, 1, 1, 1, 1, 1]*
     (8*CF*M + 16*CF*M*w - 3*M*Ys^2 - 6*Ys^2*\[CapitalDelta][M]))/16 -
   (CA^2*(CA - 2*CF)*g^4*(4*CF*w - Ys^2)*j[hM210, 1, 1, 1, 1, 1, 1, 0]*
     (4*CF*M^2*w - M^2*Ys^2 - 4*Ys^2*\[CapitalDelta][M] +
      d*Ys^2*\[CapitalDelta][M]))/(16*M^2) +
   (CA*g^4*Ys*j[hM28, 1, 1, 1, 1, 1, 0, 1]*(48*CF*M^2 + 96*CF*M^2*w -
      18*M^2*Ys^2 + 88*CF*\[CapitalDelta][M] - 16*CF*d*\[CapitalDelta][M] +
      128*CF*w*\[CapitalDelta][M] - 32*CF*d*w*\[CapitalDelta][M] -
      81*Ys^2*\[CapitalDelta][M] + 18*d*Ys^2*\[CapitalDelta][M] -
      36*M*Ys^2*\[CapitalDelta][M]))/(96*M) -
   ((-3 + d)*g^4*j[hM26, 0, 1, 1, 1, 1, 0, 0]*(504*CF*M^2*w -
      336*CA*CF*M^2*w + 1008*CA*CF^2*M^2*w - 288*CF*d*M^2*w +
      192*CA*CF*d*M^2*w - 576*CA*CF^2*d*M^2*w + 54*CA*M^2*Ys^2 +
      3*CF*M^2*Ys^2 + 6*CA*CF^2*M^2*Ys^2 - 54*CA*d*M^2*Ys^2 +
      45*CF*d*M^2*Ys^2 + 90*CA*CF^2*d*M^2*Ys^2 - 48*CF*d^2*M^2*Ys^2 -
      96*CA*CF^2*d^2*M^2*Ys^2 - 272*CA*CF*w*\[CapitalDelta][M] +
      336*CA*CF*d*w*\[CapitalDelta][M] - 64*CA*CF*d^2*w*\[CapitalDelta][M] +
      270*CA*Ys^2*\[CapitalDelta][M] + 104*CF*Ys^2*\[CapitalDelta][M] +
      208*CA*CF^2*Ys^2*\[CapitalDelta][M] - 324*CA*d*Ys^2*
       \[CapitalDelta][M] + 11*CF*d*Ys^2*\[CapitalDelta][M] +
      22*CA*CF^2*d*Ys^2*\[CapitalDelta][M] + 54*CA*d^2*Ys^2*
       \[CapitalDelta][M] - 131*CF*d^2*Ys^2*\[CapitalDelta][M] -
      262*CA*CF^2*d^2*Ys^2*\[CapitalDelta][M] + 16*CF*d^3*Ys^2*
       \[CapitalDelta][M] + 32*CA*CF^2*d^3*Ys^2*\[CapitalDelta][M] +
      216*CA*M*Ys^2*\[CapitalDelta][M] + 12*CF*M*Ys^2*\[CapitalDelta][M] +
      24*CA*CF^2*M*Ys^2*\[CapitalDelta][M] - 216*CA*d*M*Ys^2*
       \[CapitalDelta][M] - 12*CF*d*M*Ys^2*\[CapitalDelta][M] -
      24*CA*CF^2*d*M*Ys^2*\[CapitalDelta][M]))/(576*(-1 + d)*M^4) +
   (g^4*j[hM26, 0, 0, 0, 1, 1, 1, 1]*(-9504*CF*M^2*w + 2496*CA*CF*M^2*w -
      14400*CA*CF^2*M^2*w + 10656*CF*d*M^2*w - 1728*CA*CF*d*M^2*w +
      14400*CA*CF^2*d*M^2*w - 2880*CF*d^2*M^2*w + 384*CA*CF*d^2*M^2*w -
      3456*CA*CF^2*d^2*M^2*w - 216*CA*M^2*Ys^2 + 132*CF*M^2*Ys^2 -
      1152*CA*CF*M^2*Ys^2 + 264*CA*CF^2*M^2*Ys^2 + 324*CA*d*M^2*Ys^2 -
      390*CF*d*M^2*Ys^2 + 1728*CA*CF*d*M^2*Ys^2 - 780*CA*CF^2*d*M^2*Ys^2 -
      108*CA*d^2*M^2*Ys^2 + 354*CF*d^2*M^2*Ys^2 - 576*CA*CF*d^2*M^2*Ys^2 +
      708*CA*CF^2*d^2*M^2*Ys^2 - 96*CF*d^3*M^2*Ys^2 -
      192*CA*CF^2*d^3*M^2*Ys^2 + 320*CA*CF*w*\[CapitalDelta][M] -
      544*CA*CF*d*w*\[CapitalDelta][M] + 256*CA*CF*d^2*w*\[CapitalDelta][M] -
      32*CA*CF*d^3*w*\[CapitalDelta][M] - 1080*CA*Ys^2*\[CapitalDelta][M] +
      424*CF*Ys^2*\[CapitalDelta][M] - 2304*CA*CF*Ys^2*\[CapitalDelta][M] +
      848*CA*CF^2*Ys^2*\[CapitalDelta][M] + 1836*CA*d*Ys^2*
       \[CapitalDelta][M] - 1690*CF*d*Ys^2*\[CapitalDelta][M] +
      4032*CA*CF*d*Ys^2*\[CapitalDelta][M] - 3380*CA*CF^2*d*Ys^2*
       \[CapitalDelta][M] - 864*CA*d^2*Ys^2*\[CapitalDelta][M] +
      1953*CF*d^2*Ys^2*\[CapitalDelta][M] - 2016*CA*CF*d^2*Ys^2*
       \[CapitalDelta][M] + 3906*CA*CF^2*d^2*Ys^2*\[CapitalDelta][M] +
      108*CA*d^3*Ys^2*\[CapitalDelta][M] - 767*CF*d^3*Ys^2*
       \[CapitalDelta][M] + 288*CA*CF*d^3*Ys^2*\[CapitalDelta][M] -
      1534*CA*CF^2*d^3*Ys^2*\[CapitalDelta][M] + 80*CF*d^4*Ys^2*
       \[CapitalDelta][M] + 160*CA*CF^2*d^4*Ys^2*\[CapitalDelta][M] -
      864*CA*M*Ys^2*\[CapitalDelta][M] - 48*CF*M*Ys^2*\[CapitalDelta][M] -
      96*CA*CF^2*M*Ys^2*\[CapitalDelta][M] + 1296*CA*d*M*Ys^2*
       \[CapitalDelta][M] + 72*CF*d*M*Ys^2*\[CapitalDelta][M] +
      144*CA*CF^2*d*M*Ys^2*\[CapitalDelta][M] - 432*CA*d^2*M*Ys^2*
       \[CapitalDelta][M] - 24*CF*d^2*M*Ys^2*\[CapitalDelta][M] -
      48*CA*CF^2*d^2*M*Ys^2*\[CapitalDelta][M]))/(1152*(-1 + d)*M^4) +
   (g^4*j[hM26, 1, 0, 0, 1, 1, 1, 1]*(-5256*CF*M^2*w + 2160*CA*CF*M^2*w -
      10512*CA*CF^2*M^2*w + 4824*CF*d*M^2*w - 1488*CA*CF*d*M^2*w +
      9648*CA*CF^2*d*M^2*w - 864*CF*d^2*M^2*w + 192*CA*CF*d^2*M^2*w -
      1728*CA*CF^2*d^2*M^2*w - 324*CA*M^2*Ys^2 + 198*CF*M^2*Ys^2 +
      396*CA*CF^2*M^2*Ys^2 + 378*CA*d*M^2*Ys^2 - 555*CF*d*M^2*Ys^2 -
      1110*CA*CF^2*d*M^2*Ys^2 - 54*CA*d^2*M^2*Ys^2 + 405*CF*d^2*M^2*Ys^2 +
      810*CA*CF^2*d^2*M^2*Ys^2 - 48*CF*d^3*M^2*Ys^2 -
      96*CA*CF^2*d^3*M^2*Ys^2 + 1248*CA*CF*w*\[CapitalDelta][M] -
      1808*CA*CF*d*w*\[CapitalDelta][M] + 624*CA*CF*d^2*w*
       \[CapitalDelta][M] - 64*CA*CF*d^3*w*\[CapitalDelta][M] -
      1620*CA*Ys^2*\[CapitalDelta][M] + 516*CF*Ys^2*\[CapitalDelta][M] +
      1032*CA*CF^2*Ys^2*\[CapitalDelta][M] + 2214*CA*d*Ys^2*
       \[CapitalDelta][M] - 1723*CF*d*Ys^2*\[CapitalDelta][M] -
      3446*CA*CF^2*d*Ys^2*\[CapitalDelta][M] - 648*CA*d^2*Ys^2*
       \[CapitalDelta][M] + 1502*CF*d^2*Ys^2*\[CapitalDelta][M] +
      3004*CA*CF^2*d^2*Ys^2*\[CapitalDelta][M] + 54*CA*d^3*Ys^2*
       \[CapitalDelta][M] - 311*CF*d^3*Ys^2*\[CapitalDelta][M] -
      622*CA*CF^2*d^3*Ys^2*\[CapitalDelta][M] + 16*CF*d^4*Ys^2*
       \[CapitalDelta][M] + 32*CA*CF^2*d^4*Ys^2*\[CapitalDelta][M] -
      1296*CA*M*Ys^2*\[CapitalDelta][M] - 72*CF*M*Ys^2*\[CapitalDelta][M] -
      144*CA*CF^2*M*Ys^2*\[CapitalDelta][M] + 1512*CA*d*M*Ys^2*
       \[CapitalDelta][M] + 84*CF*d*M*Ys^2*\[CapitalDelta][M] +
      168*CA*CF^2*d*M*Ys^2*\[CapitalDelta][M] - 216*CA*d^2*M*Ys^2*
       \[CapitalDelta][M] - 12*CF*d^2*M*Ys^2*\[CapitalDelta][M] -
      24*CA*CF^2*d^2*M*Ys^2*\[CapitalDelta][M]))/(576*(-1 + d)*M^2) -
   (CF*(-3 + d)*g^4*j[hM24, 1, 0, 1, 1, 1, 0, 0]*(3*M^2 + 6*CA*CF*M^2 -
      11*M^2*w^2 - 22*CA*CF*M^2*w^2 - 8*M^2*w^4 + 16*CA*CF*M^2*w^4 +
      4*d*M^2*w^4 - 8*CA*M^2*w^3*Ys^2 + 2*CA*d*M^2*w^3*Ys^2 -
      20*CA*w^3*Ys^2*\[CapitalDelta][M] + 9*CA*d*w^3*Ys^2*
       \[CapitalDelta][M] - CA*d^2*w^3*Ys^2*\[CapitalDelta][M]))/
    (4*(-4 + d)*M^4*(-1 + w)*w^3*(1 + w)) -
   (CF*(-3 + d)*g^4*j[hM25, 1, 0, 1, 1, 1, 0, 0]*(3*M^2 + 6*CA*CF*M^2 -
      11*M^2*w^2 - 22*CA*CF*M^2*w^2 - 8*M^2*w^4 + 16*CA*CF*M^2*w^4 +
      4*d*M^2*w^4 - 8*CA*M^2*w^3*Ys^2 + 2*CA*d*M^2*w^3*Ys^2 -
      20*CA*w^3*Ys^2*\[CapitalDelta][M] + 9*CA*d*w^3*Ys^2*
       \[CapitalDelta][M] - CA*d^2*w^3*Ys^2*\[CapitalDelta][M]))/
    (4*(-4 + d)*M^4*(-1 + w)*w^3*(1 + w)) -
   (CF*(-2 + d)^2*g^4*j[hM24, 1, 0, 1, 0, 0, 0, 0]*(-18*M^2 - 36*CA*CF*M^2 +
      24*d*M^2 + 48*CA*CF*d*M^2 - 6*d^2*M^2 - 12*CA*CF*d^2*M^2 -
      678*M^2*w^2 + 240*CA*M^2*w^2 - 1356*CA*CF*M^2*w^2 + 930*d*M^2*w^2 -
      188*CA*d*M^2*w^2 + 1860*CA*CF*d*M^2*w^2 - 498*d^2*M^2*w^2 +
      48*CA*d^2*M^2*w^2 - 996*CA*CF*d^2*M^2*w^2 + 110*d^3*M^2*w^2 -
      4*CA*d^3*M^2*w^2 + 220*CA*CF*d^3*M^2*w^2 - 8*d^4*M^2*w^2 -
      16*CA*CF*d^4*M^2*w^2 + 792*M^2*w^4 - 240*CA*M^2*w^4 +
      1392*CA*CF*M^2*w^4 - 1106*d*M^2*w^4 + 188*CA*d*M^2*w^4 -
      1908*CA*CF*d*M^2*w^4 + 568*d^2*M^2*w^4 - 48*CA*d^2*M^2*w^4 +
      1008*CA*CF*d^2*M^2*w^4 - 118*d^3*M^2*w^4 + 4*CA*d^3*M^2*w^4 -
      220*CA*CF*d^3*M^2*w^4 + 8*d^4*M^2*w^4 + 16*CA*CF*d^4*M^2*w^4 +
      48*CA*M^2*w^3*Ys^2 - 76*CA*d*M^2*w^3*Ys^2 + 32*CA*d^2*M^2*w^3*Ys^2 -
      4*CA*d^3*M^2*w^3*Ys^2 + 60*CA*w^2*\[CapitalDelta][M] -
      107*CA*d*w^2*\[CapitalDelta][M] + 59*CA*d^2*w^2*\[CapitalDelta][M] -
      13*CA*d^3*w^2*\[CapitalDelta][M] + CA*d^4*w^2*\[CapitalDelta][M] -
      60*CA*w^4*\[CapitalDelta][M] + 107*CA*d*w^4*\[CapitalDelta][M] -
      59*CA*d^2*w^4*\[CapitalDelta][M] + 13*CA*d^3*w^4*\[CapitalDelta][M] -
      CA*d^4*w^4*\[CapitalDelta][M] + 120*CA*w^3*Ys^2*\[CapitalDelta][M] -
      214*CA*d*w^3*Ys^2*\[CapitalDelta][M] + 118*CA*d^2*w^3*Ys^2*
       \[CapitalDelta][M] - 26*CA*d^3*w^3*Ys^2*\[CapitalDelta][M] +
      2*CA*d^4*w^3*Ys^2*\[CapitalDelta][M]))/(16*(-4 + d)*(-3 + d)^2*(-1 + d)*
     M^6*(-1 + w)*w^2*(1 + w)) - (CF*g^4*j[hM24, 2, 0, 1, 1, 1, 0, 0]*
     (21*M^2 + 42*CA*CF*M^2 - 6*d*M^2 - 12*CA*CF*d*M^2 - 89*M^2*w^2 -
      178*CA*CF*M^2*w^2 + 25*d*M^2*w^2 + 50*CA*CF*d*M^2*w^2 + 100*M^2*w^4 +
      200*CA*CF*M^2*w^4 - 27*d*M^2*w^4 - 54*CA*CF*d*M^2*w^4 - 80*M^2*w^6 -
      64*CA*CF*M^2*w^6 + 36*d*M^2*w^6 + 16*CA*CF*d*M^2*w^6 - 4*d^2*M^2*w^6 -
      24*CA*M^2*w^5*Ys^2 + 14*CA*d*M^2*w^5*Ys^2 - 2*CA*d^2*M^2*w^5*Ys^2 -
      12*CA*w^3*Ys^2*\[CapitalDelta][M] + 7*CA*d*w^3*Ys^2*
       \[CapitalDelta][M] - CA*d^2*w^3*Ys^2*\[CapitalDelta][M] -
      48*CA*w^5*Ys^2*\[CapitalDelta][M] + 40*CA*d*w^5*Ys^2*
       \[CapitalDelta][M] - 11*CA*d^2*w^5*Ys^2*\[CapitalDelta][M] +
      CA*d^3*w^5*Ys^2*\[CapitalDelta][M]))/(4*(-4 + d)*(-3 + d)*M^2*(-1 + w)*
     w^3*(1 + w)) - (CF*g^4*j[hM25, 2, 0, 1, 1, 1, 0, 0]*
     (21*M^2 + 42*CA*CF*M^2 - 6*d*M^2 - 12*CA*CF*d*M^2 - 89*M^2*w^2 -
      178*CA*CF*M^2*w^2 + 25*d*M^2*w^2 + 50*CA*CF*d*M^2*w^2 + 100*M^2*w^4 +
      200*CA*CF*M^2*w^4 - 27*d*M^2*w^4 - 54*CA*CF*d*M^2*w^4 - 80*M^2*w^6 -
      64*CA*CF*M^2*w^6 + 36*d*M^2*w^6 + 16*CA*CF*d*M^2*w^6 - 4*d^2*M^2*w^6 -
      24*CA*M^2*w^5*Ys^2 + 14*CA*d*M^2*w^5*Ys^2 - 2*CA*d^2*M^2*w^5*Ys^2 -
      12*CA*w^3*Ys^2*\[CapitalDelta][M] + 7*CA*d*w^3*Ys^2*
       \[CapitalDelta][M] - CA*d^2*w^3*Ys^2*\[CapitalDelta][M] -
      48*CA*w^5*Ys^2*\[CapitalDelta][M] + 40*CA*d*w^5*Ys^2*
       \[CapitalDelta][M] - 11*CA*d^2*w^5*Ys^2*\[CapitalDelta][M] +
      CA*d^3*w^5*Ys^2*\[CapitalDelta][M]))/(4*(-4 + d)*(-3 + d)*M^2*(-1 + w)*
     w^3*(1 + w)) + ((CA - 2*CF)*(-3 + d)*g^4*w*j[hM24, 1, 1, 1, 0, 1, 0, 0]*
     (8*CA*CF*M^2*w + 4*CF*M^2*Ys^2 + 8*CA*CF^2*M^2*Ys^2 + 4*CF*M^2*w*Ys^2 +
      8*CA*CF^2*M^2*w*Ys^2 - M^2*Ys^4 - 2*CA*CF*M^2*Ys^4 +
      10*CF*Ys^2*\[CapitalDelta][M] + 20*CA*CF^2*Ys^2*\[CapitalDelta][M] -
      2*CF*d*Ys^2*\[CapitalDelta][M] - 4*CA*CF^2*d*Ys^2*\[CapitalDelta][M] +
      6*CF*w*Ys^2*\[CapitalDelta][M] + 12*CA*CF^2*w*Ys^2*\[CapitalDelta][M] -
      2*CF*d*w*Ys^2*\[CapitalDelta][M] - 4*CA*CF^2*d*w*Ys^2*
       \[CapitalDelta][M] - 4*Ys^4*\[CapitalDelta][M] -
      8*CA*CF*Ys^4*\[CapitalDelta][M] + d*Ys^4*\[CapitalDelta][M] +
      2*CA*CF*d*Ys^4*\[CapitalDelta][M]))/(16*M^4*(-1 + w)*(1 + w)) +
   ((CA - 2*CF)*(-3 + d)*g^4*w*j[hM25, 1, 1, 1, 0, 1, 0, 0]*
     (8*CA*CF*M^2*w + 4*CF*M^2*Ys^2 + 8*CA*CF^2*M^2*Ys^2 + 4*CF*M^2*w*Ys^2 +
      8*CA*CF^2*M^2*w*Ys^2 - M^2*Ys^4 - 2*CA*CF*M^2*Ys^4 +
      10*CF*Ys^2*\[CapitalDelta][M] + 20*CA*CF^2*Ys^2*\[CapitalDelta][M] -
      2*CF*d*Ys^2*\[CapitalDelta][M] - 4*CA*CF^2*d*Ys^2*\[CapitalDelta][M] +
      6*CF*w*Ys^2*\[CapitalDelta][M] + 12*CA*CF^2*w*Ys^2*\[CapitalDelta][M] -
      2*CF*d*w*Ys^2*\[CapitalDelta][M] - 4*CA*CF^2*d*w*Ys^2*
       \[CapitalDelta][M] - 4*Ys^4*\[CapitalDelta][M] -
      8*CA*CF*Ys^4*\[CapitalDelta][M] + d*Ys^4*\[CapitalDelta][M] +
      2*CA*CF*d*Ys^4*\[CapitalDelta][M]))/(16*M^4*(-1 + w)*(1 + w)) +
   (g^4*j[hM27, 0, 0, 1, 1, 1, 1, 0]*(-8*CF*M^2 - 16*CA*CF^2*M^2 +
      8*CF*M^2*w^2 + 16*CA*CF^2*M^2*w^2 + 12*CA*CF*M^2*w^2*Ys^2 -
      4*CA*CF*d*M^2*w^2*Ys^2 - 3*CA*M^2*w*Ys^4 + CA*d*M^2*w*Ys^4 +
      18*CA*CF*w^2*Ys^2*\[CapitalDelta][M] - 12*CA*CF*d*w^2*Ys^2*
       \[CapitalDelta][M] + 2*CA*CF*d^2*w^2*Ys^2*\[CapitalDelta][M] -
      12*CA*w*Ys^4*\[CapitalDelta][M] + 7*CA*d*w*Ys^4*\[CapitalDelta][M] -
      CA*d^2*w*Ys^4*\[CapitalDelta][M]))/(16*M^4*(-1 + w)*(1 + w)) +
   (g^4*j[hM28, 0, 1, 1, 1, 1, 0, 0]*(-8*CF*M^2 - 16*CA*CF^2*M^2 +
      8*CF*M^2*w^2 + 16*CA*CF^2*M^2*w^2 + 12*CA*CF*M^2*w^2*Ys^2 -
      4*CA*CF*d*M^2*w^2*Ys^2 - 3*CA*M^2*w*Ys^4 + CA*d*M^2*w*Ys^4 +
      18*CA*CF*w^2*Ys^2*\[CapitalDelta][M] - 12*CA*CF*d*w^2*Ys^2*
       \[CapitalDelta][M] + 2*CA*CF*d^2*w^2*Ys^2*\[CapitalDelta][M] -
      12*CA*w*Ys^4*\[CapitalDelta][M] + 7*CA*d*w*Ys^4*\[CapitalDelta][M] -
      CA*d^2*w*Ys^4*\[CapitalDelta][M]))/(16*M^4*(-1 + w)*(1 + w)) -
   ((-3 + d)*g^4*j[hM24, 1, 1, 1, 1, 0, 0, 0]*(-2*CF*M^2 - 4*CA*CF^2*M^2 -
      30*CF*M^2*w^2 + 4*CA*CF^2*M^2*w^2 + 8*CF*d*M^2*w^2 -
      16*CA*CF*M^2*w*Ys^2 + 4*CA*CF*d*M^2*w*Ys^2 - 16*CA*CF*M^2*w^2*Ys^2 +
      4*CA*CF*d*M^2*w^2*Ys^2 + 4*CA*M^2*w*Ys^4 - CA*d*M^2*w*Ys^4 -
      40*CA*CF*w*Ys^2*\[CapitalDelta][M] + 18*CA*CF*d*w*Ys^2*
       \[CapitalDelta][M] - 2*CA*CF*d^2*w*Ys^2*\[CapitalDelta][M] -
      24*CA*CF*w^2*Ys^2*\[CapitalDelta][M] + 14*CA*CF*d*w^2*Ys^2*
       \[CapitalDelta][M] - 2*CA*CF*d^2*w^2*Ys^2*\[CapitalDelta][M] +
      16*CA*w*Ys^4*\[CapitalDelta][M] - 8*CA*d*w*Ys^4*\[CapitalDelta][M] +
      CA*d^2*w*Ys^4*\[CapitalDelta][M]))/(16*(-4 + d)*M^4*(-1 + w)*w*
     (1 + w)) - ((-3 + d)*g^4*j[hM25, 1, 1, 1, 1, 0, 0, 0]*
     (-2*CF*M^2 - 4*CA*CF^2*M^2 - 30*CF*M^2*w^2 + 4*CA*CF^2*M^2*w^2 +
      8*CF*d*M^2*w^2 - 16*CA*CF*M^2*w*Ys^2 + 4*CA*CF*d*M^2*w*Ys^2 -
      16*CA*CF*M^2*w^2*Ys^2 + 4*CA*CF*d*M^2*w^2*Ys^2 + 4*CA*M^2*w*Ys^4 -
      CA*d*M^2*w*Ys^4 - 40*CA*CF*w*Ys^2*\[CapitalDelta][M] +
      18*CA*CF*d*w*Ys^2*\[CapitalDelta][M] - 2*CA*CF*d^2*w*Ys^2*
       \[CapitalDelta][M] - 24*CA*CF*w^2*Ys^2*\[CapitalDelta][M] +
      14*CA*CF*d*w^2*Ys^2*\[CapitalDelta][M] - 2*CA*CF*d^2*w^2*Ys^2*
       \[CapitalDelta][M] + 16*CA*w*Ys^4*\[CapitalDelta][M] -
      8*CA*d*w*Ys^4*\[CapitalDelta][M] + CA*d^2*w*Ys^4*\[CapitalDelta][M]))/
    (16*(-4 + d)*M^4*(-1 + w)*w*(1 + w)),
 \[Phi]D\[Phi] ->
  -(CA*CF*(-3 + d)^2*g^4*nf*Tf*w*j[hM21, 0, 1, 1, 1, 1, 0, 0])/(2*M^2) +
   (CA*CF*(-3 + d)*g^4*nf*Tf*j[hM22, 1, 1, 1, 0, 0, 0, 0])/(2*(-1 + d)*M^2) -
   (CA*CF*(-3 + d)*g^4*nf*Tf*w*j[hM22, 1, 1, 1, 1, 1, 0, 0])/(2*(-1 + d)) -
   (CA*CF*(-3 + d)*g^4*nf*Tf*j[hM23, 1, 0, 0, 1, 1, 0, 0])/(2*M^2) +
   (CA^2*CF*g^4*(3 - d + 2*w^2 + d*w^2)*j[hM26, 1, 0, 1, 1, 1, 1, 0])/
    (2*(-3 + d)*w) - (CA^2*CF*g^4*j[hM28, 1, 1, 0, 1, 1, 0, 0])/(2*M^2) -
   (CA^2*CF*g^4*M^2*(17 - 4*d - 20*w^2 + 4*d*w^2)*j[hM28, 2, 0, 1, 1, 1, 0,
      1])/(2*(-4 + d)*(-3 + d)*w) + (3*CA^2*CF*g^4*M^4*(-1 + 2*w)*(1 + 2*w)*
     j[hM28, 3, 0, 1, 1, 1, 0, 1])/((-4 + d)*(-3 + d)*w) -
   (CA^2*CF*g^4*(-3 + d - 8*w^2 + d*w^2)*j[hM29, 1, 0, 1, 1, 0, 1, 1])/
    (2*(-3 + d)*w) - (CA^2*CF*g^4*j[hM29, 1, 1, 0, 1, 0, 1, 0])/(2*M^2) -
   (CA^2*CF*g^4*M^2*(17 - 4*d - 20*w^2 + 4*d*w^2)*j[hM29, 2, 0, 1, 1, 0, 1,
      1])/(2*(-4 + d)*(-3 + d)*w) + (3*CA^2*CF*g^4*M^4*(-1 + 2*w)*(1 + 2*w)*
     j[hM29, 3, 0, 1, 1, 0, 1, 1])/((-4 + d)*(-3 + d)*w) -
   (CA*CF*(-7 + 2*d)*g^4*(-1 + w)*Ys*j[hM28, 0, 1, 1, 1, 1, 0, 1]*
     \[CapitalDelta][M])/(12*M^3) + (CA*CF*(-3 + d)*g^4*(-1 + w)*Ys*
     j[hM28, 0, 1, 1, 1, 1, 1, 0]*\[CapitalDelta][M])/(12*M^3) +
   (CA*CF*g^4*(-1 + w)*Ys*j[hM28, 0, 2, 1, 1, 0, 1, 0]*\[CapitalDelta][M])/
    (12*M^3) - (CA*CF*g^4*(-1 + w)*Ys*j[hM28, 1, 0, 1, 1, 2, 0, 1]*
     \[CapitalDelta][M])/(6*M) + (CA*CF*(-3 + d)*g^4*(-1 + w)*Ys*
     j[hM28, 1, 1, 0, 1, 1, 0, 1]*\[CapitalDelta][M])/(12*M^3) -
   (CA*CF*(-7 + 2*d)*g^4*(-1 + w)*Ys*j[hM29, 0, 1, 1, 1, 0, 1, 1]*
     \[CapitalDelta][M])/(12*M^3) + (CA*CF*(-3 + d)*g^4*(-1 + w)*Ys*
     j[hM29, 0, 1, 1, 1, 1, 1, 0]*\[CapitalDelta][M])/(12*M^3) +
   (CA*CF*g^4*(-1 + w)*Ys*j[hM29, 0, 2, 1, 1, 1, 0, 0]*\[CapitalDelta][M])/
    (12*M^3) - (CA*CF*g^4*(-1 + w)*Ys*j[hM29, 1, 0, 1, 1, 0, 2, 1]*
     \[CapitalDelta][M])/(6*M) + (CA*CF*(-3 + d)*g^4*(-1 + w)*Ys*
     j[hM29, 1, 1, 0, 1, 0, 1, 1]*\[CapitalDelta][M])/(12*M^3) -
   (CA*g^4*Ys*(-88*CF + 16*CF*d - 128*CF*w + 32*CF*d*w + 81*Ys^2 - 18*d*Ys^2)*
     j[hM29, 1, 1, 1, 1, 0, 1, 1]*\[CapitalDelta][M])/(96*M) +
   (CA*CF*g^4*j[hM26, 1, 0, 0, 1, 1, 0, 0]*(126*M^2 - 681*CA*M^2 - 60*d*M^2 +
      846*CA*d*M^2 + 6*d^2*M^2 - 301*CA*d^2*M^2 + 28*CA*d^3*M^2 +
      36*\[CapitalDelta][M] - 54*d*\[CapitalDelta][M] +
      20*d^2*\[CapitalDelta][M] - 2*d^3*\[CapitalDelta][M]))/
    (24*(-3 + d)*(-1 + d)*M^4) + (CA*g^4*Ys*j[hM27, 1, 0, 1, 1, 1, 1, 1]*
     (8*CF*M + 16*CF*M*w - 3*M*Ys^2 - 6*Ys^2*\[CapitalDelta][M]))/16 -
   (CA^2*(CA - 2*CF)*g^4*(4*CF*w - Ys^2)*j[hM210, 1, 1, 1, 1, 1, 1, 0]*
     (4*CF*M^2*w - M^2*Ys^2 - 4*Ys^2*\[CapitalDelta][M] +
      d*Ys^2*\[CapitalDelta][M]))/(16*M^2) +
   (CA*g^4*Ys*j[hM28, 1, 1, 1, 1, 1, 0, 1]*(48*CF*M^2 + 96*CF*M^2*w -
      18*M^2*Ys^2 + 88*CF*\[CapitalDelta][M] - 16*CF*d*\[CapitalDelta][M] +
      128*CF*w*\[CapitalDelta][M] - 32*CF*d*w*\[CapitalDelta][M] -
      81*Ys^2*\[CapitalDelta][M] + 18*d*Ys^2*\[CapitalDelta][M] -
      36*M*Ys^2*\[CapitalDelta][M]))/(96*M) -
   ((-3 + d)*g^4*j[hM26, 0, 1, 1, 1, 1, 0, 0]*(504*CF*M^2*w -
      336*CA*CF*M^2*w + 1008*CA*CF^2*M^2*w - 288*CF*d*M^2*w +
      192*CA*CF*d*M^2*w - 576*CA*CF^2*d*M^2*w + 54*CA*M^2*Ys^2 +
      3*CF*M^2*Ys^2 + 6*CA*CF^2*M^2*Ys^2 - 54*CA*d*M^2*Ys^2 +
      45*CF*d*M^2*Ys^2 + 90*CA*CF^2*d*M^2*Ys^2 - 48*CF*d^2*M^2*Ys^2 -
      96*CA*CF^2*d^2*M^2*Ys^2 - 272*CA*CF*w*\[CapitalDelta][M] +
      336*CA*CF*d*w*\[CapitalDelta][M] - 64*CA*CF*d^2*w*\[CapitalDelta][M] +
      270*CA*Ys^2*\[CapitalDelta][M] + 104*CF*Ys^2*\[CapitalDelta][M] +
      208*CA*CF^2*Ys^2*\[CapitalDelta][M] - 324*CA*d*Ys^2*
       \[CapitalDelta][M] + 11*CF*d*Ys^2*\[CapitalDelta][M] +
      22*CA*CF^2*d*Ys^2*\[CapitalDelta][M] + 54*CA*d^2*Ys^2*
       \[CapitalDelta][M] - 131*CF*d^2*Ys^2*\[CapitalDelta][M] -
      262*CA*CF^2*d^2*Ys^2*\[CapitalDelta][M] + 16*CF*d^3*Ys^2*
       \[CapitalDelta][M] + 32*CA*CF^2*d^3*Ys^2*\[CapitalDelta][M] +
      216*CA*M*Ys^2*\[CapitalDelta][M] + 12*CF*M*Ys^2*\[CapitalDelta][M] +
      24*CA*CF^2*M*Ys^2*\[CapitalDelta][M] - 216*CA*d*M*Ys^2*
       \[CapitalDelta][M] - 12*CF*d*M*Ys^2*\[CapitalDelta][M] -
      24*CA*CF^2*d*M*Ys^2*\[CapitalDelta][M]))/(576*(-1 + d)*M^4) +
   (g^4*j[hM26, 0, 0, 0, 1, 1, 1, 1]*(-9504*CF*M^2*w + 2496*CA*CF*M^2*w -
      14400*CA*CF^2*M^2*w + 10656*CF*d*M^2*w - 1728*CA*CF*d*M^2*w +
      14400*CA*CF^2*d*M^2*w - 2880*CF*d^2*M^2*w + 384*CA*CF*d^2*M^2*w -
      3456*CA*CF^2*d^2*M^2*w - 216*CA*M^2*Ys^2 + 132*CF*M^2*Ys^2 -
      1152*CA*CF*M^2*Ys^2 + 264*CA*CF^2*M^2*Ys^2 + 324*CA*d*M^2*Ys^2 -
      390*CF*d*M^2*Ys^2 + 1728*CA*CF*d*M^2*Ys^2 - 780*CA*CF^2*d*M^2*Ys^2 -
      108*CA*d^2*M^2*Ys^2 + 354*CF*d^2*M^2*Ys^2 - 576*CA*CF*d^2*M^2*Ys^2 +
      708*CA*CF^2*d^2*M^2*Ys^2 - 96*CF*d^3*M^2*Ys^2 -
      192*CA*CF^2*d^3*M^2*Ys^2 + 320*CA*CF*w*\[CapitalDelta][M] -
      544*CA*CF*d*w*\[CapitalDelta][M] + 256*CA*CF*d^2*w*\[CapitalDelta][M] -
      32*CA*CF*d^3*w*\[CapitalDelta][M] - 1080*CA*Ys^2*\[CapitalDelta][M] +
      424*CF*Ys^2*\[CapitalDelta][M] - 2304*CA*CF*Ys^2*\[CapitalDelta][M] +
      848*CA*CF^2*Ys^2*\[CapitalDelta][M] + 1836*CA*d*Ys^2*
       \[CapitalDelta][M] - 1690*CF*d*Ys^2*\[CapitalDelta][M] +
      4032*CA*CF*d*Ys^2*\[CapitalDelta][M] - 3380*CA*CF^2*d*Ys^2*
       \[CapitalDelta][M] - 864*CA*d^2*Ys^2*\[CapitalDelta][M] +
      1953*CF*d^2*Ys^2*\[CapitalDelta][M] - 2016*CA*CF*d^2*Ys^2*
       \[CapitalDelta][M] + 3906*CA*CF^2*d^2*Ys^2*\[CapitalDelta][M] +
      108*CA*d^3*Ys^2*\[CapitalDelta][M] - 767*CF*d^3*Ys^2*
       \[CapitalDelta][M] + 288*CA*CF*d^3*Ys^2*\[CapitalDelta][M] -
      1534*CA*CF^2*d^3*Ys^2*\[CapitalDelta][M] + 80*CF*d^4*Ys^2*
       \[CapitalDelta][M] + 160*CA*CF^2*d^4*Ys^2*\[CapitalDelta][M] -
      864*CA*M*Ys^2*\[CapitalDelta][M] - 48*CF*M*Ys^2*\[CapitalDelta][M] -
      96*CA*CF^2*M*Ys^2*\[CapitalDelta][M] + 1296*CA*d*M*Ys^2*
       \[CapitalDelta][M] + 72*CF*d*M*Ys^2*\[CapitalDelta][M] +
      144*CA*CF^2*d*M*Ys^2*\[CapitalDelta][M] - 432*CA*d^2*M*Ys^2*
       \[CapitalDelta][M] - 24*CF*d^2*M*Ys^2*\[CapitalDelta][M] -
      48*CA*CF^2*d^2*M*Ys^2*\[CapitalDelta][M]))/(1152*(-1 + d)*M^4) +
   (g^4*j[hM26, 1, 0, 0, 1, 1, 1, 1]*(-5256*CF*M^2*w + 2160*CA*CF*M^2*w -
      10512*CA*CF^2*M^2*w + 4824*CF*d*M^2*w - 1488*CA*CF*d*M^2*w +
      9648*CA*CF^2*d*M^2*w - 864*CF*d^2*M^2*w + 192*CA*CF*d^2*M^2*w -
      1728*CA*CF^2*d^2*M^2*w - 324*CA*M^2*Ys^2 + 198*CF*M^2*Ys^2 +
      396*CA*CF^2*M^2*Ys^2 + 378*CA*d*M^2*Ys^2 - 555*CF*d*M^2*Ys^2 -
      1110*CA*CF^2*d*M^2*Ys^2 - 54*CA*d^2*M^2*Ys^2 + 405*CF*d^2*M^2*Ys^2 +
      810*CA*CF^2*d^2*M^2*Ys^2 - 48*CF*d^3*M^2*Ys^2 -
      96*CA*CF^2*d^3*M^2*Ys^2 + 1248*CA*CF*w*\[CapitalDelta][M] -
      1808*CA*CF*d*w*\[CapitalDelta][M] + 624*CA*CF*d^2*w*
       \[CapitalDelta][M] - 64*CA*CF*d^3*w*\[CapitalDelta][M] -
      1620*CA*Ys^2*\[CapitalDelta][M] + 516*CF*Ys^2*\[CapitalDelta][M] +
      1032*CA*CF^2*Ys^2*\[CapitalDelta][M] + 2214*CA*d*Ys^2*
       \[CapitalDelta][M] - 1723*CF*d*Ys^2*\[CapitalDelta][M] -
      3446*CA*CF^2*d*Ys^2*\[CapitalDelta][M] - 648*CA*d^2*Ys^2*
       \[CapitalDelta][M] + 1502*CF*d^2*Ys^2*\[CapitalDelta][M] +
      3004*CA*CF^2*d^2*Ys^2*\[CapitalDelta][M] + 54*CA*d^3*Ys^2*
       \[CapitalDelta][M] - 311*CF*d^3*Ys^2*\[CapitalDelta][M] -
      622*CA*CF^2*d^3*Ys^2*\[CapitalDelta][M] + 16*CF*d^4*Ys^2*
       \[CapitalDelta][M] + 32*CA*CF^2*d^4*Ys^2*\[CapitalDelta][M] -
      1296*CA*M*Ys^2*\[CapitalDelta][M] - 72*CF*M*Ys^2*\[CapitalDelta][M] -
      144*CA*CF^2*M*Ys^2*\[CapitalDelta][M] + 1512*CA*d*M*Ys^2*
       \[CapitalDelta][M] + 84*CF*d*M*Ys^2*\[CapitalDelta][M] +
      168*CA*CF^2*d*M*Ys^2*\[CapitalDelta][M] - 216*CA*d^2*M*Ys^2*
       \[CapitalDelta][M] - 12*CF*d^2*M*Ys^2*\[CapitalDelta][M] -
      24*CA*CF^2*d^2*M*Ys^2*\[CapitalDelta][M]))/(576*(-1 + d)*M^2) -
   (CF*(-3 + d)*g^4*j[hM24, 1, 0, 1, 1, 1, 0, 0]*(3*M^2 + 6*CA*CF*M^2 -
      11*M^2*w^2 - 22*CA*CF*M^2*w^2 - 8*M^2*w^4 + 16*CA*CF*M^2*w^4 +
      4*d*M^2*w^4 - 8*CA*M^2*w^3*Ys^2 + 2*CA*d*M^2*w^3*Ys^2 -
      20*CA*w^3*Ys^2*\[CapitalDelta][M] + 9*CA*d*w^3*Ys^2*
       \[CapitalDelta][M] - CA*d^2*w^3*Ys^2*\[CapitalDelta][M]))/
    (4*(-4 + d)*M^4*(-1 + w)*w^3*(1 + w)) -
   (CF*(-3 + d)*g^4*j[hM25, 1, 0, 1, 1, 1, 0, 0]*(3*M^2 + 6*CA*CF*M^2 -
      11*M^2*w^2 - 22*CA*CF*M^2*w^2 - 8*M^2*w^4 + 16*CA*CF*M^2*w^4 +
      4*d*M^2*w^4 - 8*CA*M^2*w^3*Ys^2 + 2*CA*d*M^2*w^3*Ys^2 -
      20*CA*w^3*Ys^2*\[CapitalDelta][M] + 9*CA*d*w^3*Ys^2*
       \[CapitalDelta][M] - CA*d^2*w^3*Ys^2*\[CapitalDelta][M]))/
    (4*(-4 + d)*M^4*(-1 + w)*w^3*(1 + w)) -
   (CF*(-2 + d)^2*g^4*j[hM24, 1, 0, 1, 0, 0, 0, 0]*(-18*M^2 - 36*CA*CF*M^2 +
      24*d*M^2 + 48*CA*CF*d*M^2 - 6*d^2*M^2 - 12*CA*CF*d^2*M^2 -
      678*M^2*w^2 + 240*CA*M^2*w^2 - 1356*CA*CF*M^2*w^2 + 930*d*M^2*w^2 -
      188*CA*d*M^2*w^2 + 1860*CA*CF*d*M^2*w^2 - 498*d^2*M^2*w^2 +
      48*CA*d^2*M^2*w^2 - 996*CA*CF*d^2*M^2*w^2 + 110*d^3*M^2*w^2 -
      4*CA*d^3*M^2*w^2 + 220*CA*CF*d^3*M^2*w^2 - 8*d^4*M^2*w^2 -
      16*CA*CF*d^4*M^2*w^2 + 792*M^2*w^4 - 240*CA*M^2*w^4 +
      1392*CA*CF*M^2*w^4 - 1106*d*M^2*w^4 + 188*CA*d*M^2*w^4 -
      1908*CA*CF*d*M^2*w^4 + 568*d^2*M^2*w^4 - 48*CA*d^2*M^2*w^4 +
      1008*CA*CF*d^2*M^2*w^4 - 118*d^3*M^2*w^4 + 4*CA*d^3*M^2*w^4 -
      220*CA*CF*d^3*M^2*w^4 + 8*d^4*M^2*w^4 + 16*CA*CF*d^4*M^2*w^4 +
      48*CA*M^2*w^3*Ys^2 - 76*CA*d*M^2*w^3*Ys^2 + 32*CA*d^2*M^2*w^3*Ys^2 -
      4*CA*d^3*M^2*w^3*Ys^2 + 60*CA*w^2*\[CapitalDelta][M] -
      107*CA*d*w^2*\[CapitalDelta][M] + 59*CA*d^2*w^2*\[CapitalDelta][M] -
      13*CA*d^3*w^2*\[CapitalDelta][M] + CA*d^4*w^2*\[CapitalDelta][M] -
      60*CA*w^4*\[CapitalDelta][M] + 107*CA*d*w^4*\[CapitalDelta][M] -
      59*CA*d^2*w^4*\[CapitalDelta][M] + 13*CA*d^3*w^4*\[CapitalDelta][M] -
      CA*d^4*w^4*\[CapitalDelta][M] + 120*CA*w^3*Ys^2*\[CapitalDelta][M] -
      214*CA*d*w^3*Ys^2*\[CapitalDelta][M] + 118*CA*d^2*w^3*Ys^2*
       \[CapitalDelta][M] - 26*CA*d^3*w^3*Ys^2*\[CapitalDelta][M] +
      2*CA*d^4*w^3*Ys^2*\[CapitalDelta][M]))/(16*(-4 + d)*(-3 + d)^2*(-1 + d)*
     M^6*(-1 + w)*w^2*(1 + w)) - (CF*g^4*j[hM24, 2, 0, 1, 1, 1, 0, 0]*
     (21*M^2 + 42*CA*CF*M^2 - 6*d*M^2 - 12*CA*CF*d*M^2 - 89*M^2*w^2 -
      178*CA*CF*M^2*w^2 + 25*d*M^2*w^2 + 50*CA*CF*d*M^2*w^2 + 100*M^2*w^4 +
      200*CA*CF*M^2*w^4 - 27*d*M^2*w^4 - 54*CA*CF*d*M^2*w^4 - 80*M^2*w^6 -
      64*CA*CF*M^2*w^6 + 36*d*M^2*w^6 + 16*CA*CF*d*M^2*w^6 - 4*d^2*M^2*w^6 -
      24*CA*M^2*w^5*Ys^2 + 14*CA*d*M^2*w^5*Ys^2 - 2*CA*d^2*M^2*w^5*Ys^2 -
      12*CA*w^3*Ys^2*\[CapitalDelta][M] + 7*CA*d*w^3*Ys^2*
       \[CapitalDelta][M] - CA*d^2*w^3*Ys^2*\[CapitalDelta][M] -
      48*CA*w^5*Ys^2*\[CapitalDelta][M] + 40*CA*d*w^5*Ys^2*
       \[CapitalDelta][M] - 11*CA*d^2*w^5*Ys^2*\[CapitalDelta][M] +
      CA*d^3*w^5*Ys^2*\[CapitalDelta][M]))/(4*(-4 + d)*(-3 + d)*M^2*(-1 + w)*
     w^3*(1 + w)) - (CF*g^4*j[hM25, 2, 0, 1, 1, 1, 0, 0]*
     (21*M^2 + 42*CA*CF*M^2 - 6*d*M^2 - 12*CA*CF*d*M^2 - 89*M^2*w^2 -
      178*CA*CF*M^2*w^2 + 25*d*M^2*w^2 + 50*CA*CF*d*M^2*w^2 + 100*M^2*w^4 +
      200*CA*CF*M^2*w^4 - 27*d*M^2*w^4 - 54*CA*CF*d*M^2*w^4 - 80*M^2*w^6 -
      64*CA*CF*M^2*w^6 + 36*d*M^2*w^6 + 16*CA*CF*d*M^2*w^6 - 4*d^2*M^2*w^6 -
      24*CA*M^2*w^5*Ys^2 + 14*CA*d*M^2*w^5*Ys^2 - 2*CA*d^2*M^2*w^5*Ys^2 -
      12*CA*w^3*Ys^2*\[CapitalDelta][M] + 7*CA*d*w^3*Ys^2*
       \[CapitalDelta][M] - CA*d^2*w^3*Ys^2*\[CapitalDelta][M] -
      48*CA*w^5*Ys^2*\[CapitalDelta][M] + 40*CA*d*w^5*Ys^2*
       \[CapitalDelta][M] - 11*CA*d^2*w^5*Ys^2*\[CapitalDelta][M] +
      CA*d^3*w^5*Ys^2*\[CapitalDelta][M]))/(4*(-4 + d)*(-3 + d)*M^2*(-1 + w)*
     w^3*(1 + w)) + ((CA - 2*CF)*(-3 + d)*g^4*w*j[hM24, 1, 1, 1, 0, 1, 0, 0]*
     (8*CA*CF*M^2*w + 4*CF*M^2*Ys^2 + 8*CA*CF^2*M^2*Ys^2 + 4*CF*M^2*w*Ys^2 +
      8*CA*CF^2*M^2*w*Ys^2 - M^2*Ys^4 - 2*CA*CF*M^2*Ys^4 +
      10*CF*Ys^2*\[CapitalDelta][M] + 20*CA*CF^2*Ys^2*\[CapitalDelta][M] -
      2*CF*d*Ys^2*\[CapitalDelta][M] - 4*CA*CF^2*d*Ys^2*\[CapitalDelta][M] +
      6*CF*w*Ys^2*\[CapitalDelta][M] + 12*CA*CF^2*w*Ys^2*\[CapitalDelta][M] -
      2*CF*d*w*Ys^2*\[CapitalDelta][M] - 4*CA*CF^2*d*w*Ys^2*
       \[CapitalDelta][M] - 4*Ys^4*\[CapitalDelta][M] -
      8*CA*CF*Ys^4*\[CapitalDelta][M] + d*Ys^4*\[CapitalDelta][M] +
      2*CA*CF*d*Ys^4*\[CapitalDelta][M]))/(16*M^4*(-1 + w)*(1 + w)) +
   ((CA - 2*CF)*(-3 + d)*g^4*w*j[hM25, 1, 1, 1, 0, 1, 0, 0]*
     (8*CA*CF*M^2*w + 4*CF*M^2*Ys^2 + 8*CA*CF^2*M^2*Ys^2 + 4*CF*M^2*w*Ys^2 +
      8*CA*CF^2*M^2*w*Ys^2 - M^2*Ys^4 - 2*CA*CF*M^2*Ys^4 +
      10*CF*Ys^2*\[CapitalDelta][M] + 20*CA*CF^2*Ys^2*\[CapitalDelta][M] -
      2*CF*d*Ys^2*\[CapitalDelta][M] - 4*CA*CF^2*d*Ys^2*\[CapitalDelta][M] +
      6*CF*w*Ys^2*\[CapitalDelta][M] + 12*CA*CF^2*w*Ys^2*\[CapitalDelta][M] -
      2*CF*d*w*Ys^2*\[CapitalDelta][M] - 4*CA*CF^2*d*w*Ys^2*
       \[CapitalDelta][M] - 4*Ys^4*\[CapitalDelta][M] -
      8*CA*CF*Ys^4*\[CapitalDelta][M] + d*Ys^4*\[CapitalDelta][M] +
      2*CA*CF*d*Ys^4*\[CapitalDelta][M]))/(16*M^4*(-1 + w)*(1 + w)) +
   (g^4*j[hM27, 0, 0, 1, 1, 1, 1, 0]*(-8*CF*M^2 - 16*CA*CF^2*M^2 +
      8*CF*M^2*w^2 + 16*CA*CF^2*M^2*w^2 + 12*CA*CF*M^2*w^2*Ys^2 -
      4*CA*CF*d*M^2*w^2*Ys^2 - 3*CA*M^2*w*Ys^4 + CA*d*M^2*w*Ys^4 +
      18*CA*CF*w^2*Ys^2*\[CapitalDelta][M] - 12*CA*CF*d*w^2*Ys^2*
       \[CapitalDelta][M] + 2*CA*CF*d^2*w^2*Ys^2*\[CapitalDelta][M] -
      12*CA*w*Ys^4*\[CapitalDelta][M] + 7*CA*d*w*Ys^4*\[CapitalDelta][M] -
      CA*d^2*w*Ys^4*\[CapitalDelta][M]))/(16*M^4*(-1 + w)*(1 + w)) +
   (g^4*j[hM28, 0, 1, 1, 1, 1, 0, 0]*(-8*CF*M^2 - 16*CA*CF^2*M^2 +
      8*CF*M^2*w^2 + 16*CA*CF^2*M^2*w^2 + 12*CA*CF*M^2*w^2*Ys^2 -
      4*CA*CF*d*M^2*w^2*Ys^2 - 3*CA*M^2*w*Ys^4 + CA*d*M^2*w*Ys^4 +
      18*CA*CF*w^2*Ys^2*\[CapitalDelta][M] - 12*CA*CF*d*w^2*Ys^2*
       \[CapitalDelta][M] + 2*CA*CF*d^2*w^2*Ys^2*\[CapitalDelta][M] -
      12*CA*w*Ys^4*\[CapitalDelta][M] + 7*CA*d*w*Ys^4*\[CapitalDelta][M] -
      CA*d^2*w*Ys^4*\[CapitalDelta][M]))/(16*M^4*(-1 + w)*(1 + w)) -
   ((-3 + d)*g^4*j[hM24, 1, 1, 1, 1, 0, 0, 0]*(-2*CF*M^2 - 4*CA*CF^2*M^2 -
      30*CF*M^2*w^2 + 4*CA*CF^2*M^2*w^2 + 8*CF*d*M^2*w^2 -
      16*CA*CF*M^2*w*Ys^2 + 4*CA*CF*d*M^2*w*Ys^2 - 16*CA*CF*M^2*w^2*Ys^2 +
      4*CA*CF*d*M^2*w^2*Ys^2 + 4*CA*M^2*w*Ys^4 - CA*d*M^2*w*Ys^4 -
      40*CA*CF*w*Ys^2*\[CapitalDelta][M] + 18*CA*CF*d*w*Ys^2*
       \[CapitalDelta][M] - 2*CA*CF*d^2*w*Ys^2*\[CapitalDelta][M] -
      24*CA*CF*w^2*Ys^2*\[CapitalDelta][M] + 14*CA*CF*d*w^2*Ys^2*
       \[CapitalDelta][M] - 2*CA*CF*d^2*w^2*Ys^2*\[CapitalDelta][M] +
      16*CA*w*Ys^4*\[CapitalDelta][M] - 8*CA*d*w*Ys^4*\[CapitalDelta][M] +
      CA*d^2*w*Ys^4*\[CapitalDelta][M]))/(16*(-4 + d)*M^4*(-1 + w)*w*
     (1 + w)) - ((-3 + d)*g^4*j[hM25, 1, 1, 1, 1, 0, 0, 0]*
     (-2*CF*M^2 - 4*CA*CF^2*M^2 - 30*CF*M^2*w^2 + 4*CA*CF^2*M^2*w^2 +
      8*CF*d*M^2*w^2 - 16*CA*CF*M^2*w*Ys^2 + 4*CA*CF*d*M^2*w*Ys^2 -
      16*CA*CF*M^2*w^2*Ys^2 + 4*CA*CF*d*M^2*w^2*Ys^2 + 4*CA*M^2*w*Ys^4 -
      CA*d*M^2*w*Ys^4 - 40*CA*CF*w*Ys^2*\[CapitalDelta][M] +
      18*CA*CF*d*w*Ys^2*\[CapitalDelta][M] - 2*CA*CF*d^2*w*Ys^2*
       \[CapitalDelta][M] - 24*CA*CF*w^2*Ys^2*\[CapitalDelta][M] +
      14*CA*CF*d*w^2*Ys^2*\[CapitalDelta][M] - 2*CA*CF*d^2*w^2*Ys^2*
       \[CapitalDelta][M] + 16*CA*w*Ys^4*\[CapitalDelta][M] -
      8*CA*d*w*Ys^4*\[CapitalDelta][M] + CA*d^2*w*Ys^4*\[CapitalDelta][M]))/
    (16*(-4 + d)*M^4*(-1 + w)*w*(1 + w)),
 \[Phi]\[Psi] -> -(CA*CF*(-3 + d)^2*g^4*nf*Tf*j[hM21, 0, 1, 1, 1, 1, 0, 0])/
    (8*M^2) + (CA*CF*(-3 + d)*g^4*nf*Tf*(1 + d*w)*j[hM22, 1, 1, 1, 0, 0, 0,
      0])/(8*(-1 + d)*M^2*(1 + w)) -
   (CA*CF*(-3 + d)*g^4*nf*Tf*j[hM22, 1, 1, 1, 1, 1, 0, 0])/(8*(-1 + d)) -
   (CA*CF*(-3 + d)*g^4*nf*Tf*(1 + 2*w)*j[hM23, 1, 0, 0, 1, 1, 0, 0])/
    (8*M^2*(1 + w)) + (CA^2*CF*g^4*(3 - d + 2*w^2 + d*w^2)*
     j[hM26, 1, 0, 1, 1, 1, 1, 0])/(2*(-3 + d)*w) -
   (CA^2*CF*g^4*j[hM28, 1, 1, 0, 1, 1, 0, 0])/(2*M^2) -
   (CA^2*CF*g^4*M^2*(17 - 4*d - 20*w^2 + 4*d*w^2)*j[hM28, 2, 0, 1, 1, 1, 0,
      1])/(2*(-4 + d)*(-3 + d)*w) + (3*CA^2*CF*g^4*M^4*(-1 + 2*w)*(1 + 2*w)*
     j[hM28, 3, 0, 1, 1, 1, 0, 1])/((-4 + d)*(-3 + d)*w) -
   (CA^2*CF*g^4*(-3 + d - 8*w^2 + d*w^2)*j[hM29, 1, 0, 1, 1, 0, 1, 1])/
    (2*(-3 + d)*w) - (CA^2*CF*g^4*j[hM29, 1, 1, 0, 1, 0, 1, 0])/(2*M^2) -
   (CA^2*CF*g^4*M^2*(17 - 4*d - 20*w^2 + 4*d*w^2)*j[hM29, 2, 0, 1, 1, 0, 1,
      1])/(2*(-4 + d)*(-3 + d)*w) + (3*CA^2*CF*g^4*M^4*(-1 + 2*w)*(1 + 2*w)*
     j[hM29, 3, 0, 1, 1, 0, 1, 1])/((-4 + d)*(-3 + d)*w) -
   (CA*CF*(-7 + 2*d)*g^4*(w*Yf - Ys)*j[hM28, 0, 1, 1, 1, 1, 0, 1]*
     \[CapitalDelta][M])/(12*M^3) + (CA*CF*(-3 + d)*g^4*(w*Yf - Ys)*
     j[hM28, 0, 1, 1, 1, 1, 1, 0]*\[CapitalDelta][M])/(12*M^3) +
   (CA*CF*g^4*(w*Yf - Ys)*j[hM28, 0, 2, 1, 1, 0, 1, 0]*\[CapitalDelta][M])/
    (12*M^3) - (CA*CF*g^4*(w*Yf - Ys)*j[hM28, 1, 0, 1, 1, 2, 0, 1]*
     \[CapitalDelta][M])/(6*M) + (CA*CF*(-3 + d)*g^4*(w*Yf - Ys)*
     j[hM28, 1, 1, 0, 1, 1, 0, 1]*\[CapitalDelta][M])/(12*M^3) +
   (CA*CF*(-7 + 2*d)*g^4*(Yf - w*Ys)*j[hM29, 0, 1, 1, 1, 0, 1, 1]*
     \[CapitalDelta][M])/(12*M^3) - (CA*CF*(-3 + d)*g^4*(Yf - w*Ys)*
     j[hM29, 0, 1, 1, 1, 1, 1, 0]*\[CapitalDelta][M])/(12*M^3) -
   (CA*CF*g^4*(Yf - w*Ys)*j[hM29, 0, 2, 1, 1, 1, 0, 0]*\[CapitalDelta][M])/
    (12*M^3) + (CA*CF*g^4*(Yf - w*Ys)*j[hM29, 1, 0, 1, 1, 0, 2, 1]*
     \[CapitalDelta][M])/(6*M) - (CA*CF*(-3 + d)*g^4*(Yf - w*Ys)*
     j[hM29, 1, 1, 0, 1, 0, 1, 1]*\[CapitalDelta][M])/(12*M^3) -
   (CA*g^4*(-88*CF*Yf + 16*CF*d*Yf - 128*CF*w*Ys + 32*CF*d*w*Ys +
      81*Yf*Ys^2 - 18*d*Yf*Ys^2)*j[hM29, 1, 1, 1, 1, 0, 1, 1]*
     \[CapitalDelta][M])/(96*M) + (CA*CF*g^4*j[hM26, 1, 0, 0, 1, 1, 0, 0]*
     (126*M^2 - 681*CA*M^2 - 60*d*M^2 + 846*CA*d*M^2 + 6*d^2*M^2 -
      301*CA*d^2*M^2 + 28*CA*d^3*M^2 + 36*\[CapitalDelta][M] -
      54*d*\[CapitalDelta][M] + 20*d^2*\[CapitalDelta][M] -
      2*d^3*\[CapitalDelta][M]))/(24*(-3 + d)*(-1 + d)*M^4) -
   (CA^2*(CA - 2*CF)*g^4*(4*CF*w - Yf*Ys)*j[hM210, 1, 1, 1, 1, 1, 1, 0]*
     (4*CF*M^2*w - M^2*Yf*Ys - 4*Yf*Ys*\[CapitalDelta][M] +
      d*Yf*Ys*\[CapitalDelta][M]))/(16*M^2) -
   ((-3 + d)*g^4*j[hM26, 0, 1, 1, 1, 1, 0, 0]*(504*CF*M^2*w -
      336*CA*CF*M^2*w + 1008*CA*CF^2*M^2*w - 288*CF*d*M^2*w +
      192*CA*CF*d*M^2*w - 576*CA*CF^2*d*M^2*w + 54*CA*M^2*Yf*Ys +
      3*CF*M^2*Yf*Ys + 6*CA*CF^2*M^2*Yf*Ys - 54*CA*d*M^2*Yf*Ys +
      45*CF*d*M^2*Yf*Ys + 90*CA*CF^2*d*M^2*Yf*Ys - 48*CF*d^2*M^2*Yf*Ys -
      96*CA*CF^2*d^2*M^2*Yf*Ys - 272*CA*CF*w*\[CapitalDelta][M] +
      336*CA*CF*d*w*\[CapitalDelta][M] - 64*CA*CF*d^2*w*\[CapitalDelta][M] +
      270*CA*Yf*Ys*\[CapitalDelta][M] + 104*CF*Yf*Ys*\[CapitalDelta][M] +
      208*CA*CF^2*Yf*Ys*\[CapitalDelta][M] - 324*CA*d*Yf*Ys*
       \[CapitalDelta][M] + 11*CF*d*Yf*Ys*\[CapitalDelta][M] +
      22*CA*CF^2*d*Yf*Ys*\[CapitalDelta][M] + 54*CA*d^2*Yf*Ys*
       \[CapitalDelta][M] - 131*CF*d^2*Yf*Ys*\[CapitalDelta][M] -
      262*CA*CF^2*d^2*Yf*Ys*\[CapitalDelta][M] + 16*CF*d^3*Yf*Ys*
       \[CapitalDelta][M] + 32*CA*CF^2*d^3*Yf*Ys*\[CapitalDelta][M] +
      216*CA*M*Yf*Ys*\[CapitalDelta][M] + 12*CF*M*Yf*Ys*\[CapitalDelta][M] +
      24*CA*CF^2*M*Yf*Ys*\[CapitalDelta][M] - 216*CA*d*M*Yf*Ys*
       \[CapitalDelta][M] - 12*CF*d*M*Yf*Ys*\[CapitalDelta][M] -
      24*CA*CF^2*d*M*Yf*Ys*\[CapitalDelta][M]))/(576*(-1 + d)*M^4) +
   (g^4*j[hM26, 0, 0, 0, 1, 1, 1, 1]*(-9504*CF*M^2*w + 2496*CA*CF*M^2*w -
      14400*CA*CF^2*M^2*w + 10656*CF*d*M^2*w - 1728*CA*CF*d*M^2*w +
      14400*CA*CF^2*d*M^2*w - 2880*CF*d^2*M^2*w + 384*CA*CF*d^2*M^2*w -
      3456*CA*CF^2*d^2*M^2*w - 216*CA*M^2*Yf*Ys + 132*CF*M^2*Yf*Ys -
      1152*CA*CF*M^2*Yf*Ys + 264*CA*CF^2*M^2*Yf*Ys + 324*CA*d*M^2*Yf*Ys -
      390*CF*d*M^2*Yf*Ys + 1728*CA*CF*d*M^2*Yf*Ys - 780*CA*CF^2*d*M^2*Yf*Ys -
      108*CA*d^2*M^2*Yf*Ys + 354*CF*d^2*M^2*Yf*Ys - 576*CA*CF*d^2*M^2*Yf*Ys +
      708*CA*CF^2*d^2*M^2*Yf*Ys - 96*CF*d^3*M^2*Yf*Ys -
      192*CA*CF^2*d^3*M^2*Yf*Ys + 320*CA*CF*w*\[CapitalDelta][M] -
      544*CA*CF*d*w*\[CapitalDelta][M] + 256*CA*CF*d^2*w*\[CapitalDelta][M] -
      32*CA*CF*d^3*w*\[CapitalDelta][M] - 1080*CA*Yf*Ys*\[CapitalDelta][M] +
      424*CF*Yf*Ys*\[CapitalDelta][M] - 2304*CA*CF*Yf*Ys*\[CapitalDelta][M] +
      848*CA*CF^2*Yf*Ys*\[CapitalDelta][M] + 1836*CA*d*Yf*Ys*
       \[CapitalDelta][M] - 1690*CF*d*Yf*Ys*\[CapitalDelta][M] +
      4032*CA*CF*d*Yf*Ys*\[CapitalDelta][M] - 3380*CA*CF^2*d*Yf*Ys*
       \[CapitalDelta][M] - 864*CA*d^2*Yf*Ys*\[CapitalDelta][M] +
      1953*CF*d^2*Yf*Ys*\[CapitalDelta][M] - 2016*CA*CF*d^2*Yf*Ys*
       \[CapitalDelta][M] + 3906*CA*CF^2*d^2*Yf*Ys*\[CapitalDelta][M] +
      108*CA*d^3*Yf*Ys*\[CapitalDelta][M] - 767*CF*d^3*Yf*Ys*
       \[CapitalDelta][M] + 288*CA*CF*d^3*Yf*Ys*\[CapitalDelta][M] -
      1534*CA*CF^2*d^3*Yf*Ys*\[CapitalDelta][M] + 80*CF*d^4*Yf*Ys*
       \[CapitalDelta][M] + 160*CA*CF^2*d^4*Yf*Ys*\[CapitalDelta][M] -
      864*CA*M*Yf*Ys*\[CapitalDelta][M] - 48*CF*M*Yf*Ys*\[CapitalDelta][M] -
      96*CA*CF^2*M*Yf*Ys*\[CapitalDelta][M] + 1296*CA*d*M*Yf*Ys*
       \[CapitalDelta][M] + 72*CF*d*M*Yf*Ys*\[CapitalDelta][M] +
      144*CA*CF^2*d*M*Yf*Ys*\[CapitalDelta][M] - 432*CA*d^2*M*Yf*Ys*
       \[CapitalDelta][M] - 24*CF*d^2*M*Yf*Ys*\[CapitalDelta][M] -
      48*CA*CF^2*d^2*M*Yf*Ys*\[CapitalDelta][M]))/(1152*(-1 + d)*M^4) +
   (g^4*j[hM26, 1, 0, 0, 1, 1, 1, 1]*(-5256*CF*M^2*w + 2160*CA*CF*M^2*w -
      10512*CA*CF^2*M^2*w + 4824*CF*d*M^2*w - 1488*CA*CF*d*M^2*w +
      9648*CA*CF^2*d*M^2*w - 864*CF*d^2*M^2*w + 192*CA*CF*d^2*M^2*w -
      1728*CA*CF^2*d^2*M^2*w - 324*CA*M^2*Yf*Ys + 198*CF*M^2*Yf*Ys +
      396*CA*CF^2*M^2*Yf*Ys + 378*CA*d*M^2*Yf*Ys - 555*CF*d*M^2*Yf*Ys -
      1110*CA*CF^2*d*M^2*Yf*Ys - 54*CA*d^2*M^2*Yf*Ys + 405*CF*d^2*M^2*Yf*Ys +
      810*CA*CF^2*d^2*M^2*Yf*Ys - 48*CF*d^3*M^2*Yf*Ys -
      96*CA*CF^2*d^3*M^2*Yf*Ys + 1248*CA*CF*w*\[CapitalDelta][M] -
      1808*CA*CF*d*w*\[CapitalDelta][M] + 624*CA*CF*d^2*w*
       \[CapitalDelta][M] - 64*CA*CF*d^3*w*\[CapitalDelta][M] -
      1620*CA*Yf*Ys*\[CapitalDelta][M] + 516*CF*Yf*Ys*\[CapitalDelta][M] +
      1032*CA*CF^2*Yf*Ys*\[CapitalDelta][M] + 2214*CA*d*Yf*Ys*
       \[CapitalDelta][M] - 1723*CF*d*Yf*Ys*\[CapitalDelta][M] -
      3446*CA*CF^2*d*Yf*Ys*\[CapitalDelta][M] - 648*CA*d^2*Yf*Ys*
       \[CapitalDelta][M] + 1502*CF*d^2*Yf*Ys*\[CapitalDelta][M] +
      3004*CA*CF^2*d^2*Yf*Ys*\[CapitalDelta][M] + 54*CA*d^3*Yf*Ys*
       \[CapitalDelta][M] - 311*CF*d^3*Yf*Ys*\[CapitalDelta][M] -
      622*CA*CF^2*d^3*Yf*Ys*\[CapitalDelta][M] + 16*CF*d^4*Yf*Ys*
       \[CapitalDelta][M] + 32*CA*CF^2*d^4*Yf*Ys*\[CapitalDelta][M] -
      1296*CA*M*Yf*Ys*\[CapitalDelta][M] - 72*CF*M*Yf*Ys*\[CapitalDelta][M] -
      144*CA*CF^2*M*Yf*Ys*\[CapitalDelta][M] + 1512*CA*d*M*Yf*Ys*
       \[CapitalDelta][M] + 84*CF*d*M*Yf*Ys*\[CapitalDelta][M] +
      168*CA*CF^2*d*M*Yf*Ys*\[CapitalDelta][M] - 216*CA*d^2*M*Yf*Ys*
       \[CapitalDelta][M] - 12*CF*d^2*M*Yf*Ys*\[CapitalDelta][M] -
      24*CA*CF^2*d^2*M*Yf*Ys*\[CapitalDelta][M]))/(576*(-1 + d)*M^2) -
   (CF*(-3 + d)*g^4*j[hM24, 1, 0, 1, 1, 1, 0, 0]*(3*M^2 + 6*CA*CF*M^2 -
      11*M^2*w^2 - 22*CA*CF*M^2*w^2 - 8*M^2*w^4 + 16*CA*CF*M^2*w^4 +
      4*d*M^2*w^4 - 8*CA*M^2*w^3*Yf*Ys + 2*CA*d*M^2*w^3*Yf*Ys -
      20*CA*w^3*Yf*Ys*\[CapitalDelta][M] + 9*CA*d*w^3*Yf*Ys*
       \[CapitalDelta][M] - CA*d^2*w^3*Yf*Ys*\[CapitalDelta][M]))/
    (4*(-4 + d)*M^4*(-1 + w)*w^3*(1 + w)) -
   (CF*(-3 + d)*g^4*j[hM25, 1, 0, 1, 1, 1, 0, 0]*(3*M^2 + 6*CA*CF*M^2 -
      11*M^2*w^2 - 22*CA*CF*M^2*w^2 - 8*M^2*w^4 + 16*CA*CF*M^2*w^4 +
      4*d*M^2*w^4 - 8*CA*M^2*w^3*Yf*Ys + 2*CA*d*M^2*w^3*Yf*Ys -
      20*CA*w^3*Yf*Ys*\[CapitalDelta][M] + 9*CA*d*w^3*Yf*Ys*
       \[CapitalDelta][M] - CA*d^2*w^3*Yf*Ys*\[CapitalDelta][M]))/
    (4*(-4 + d)*M^4*(-1 + w)*w^3*(1 + w)) -
   (CF*(-2 + d)^2*g^4*j[hM24, 1, 0, 1, 0, 0, 0, 0]*(-18*M^2 - 36*CA*CF*M^2 +
      24*d*M^2 + 48*CA*CF*d*M^2 - 6*d^2*M^2 - 12*CA*CF*d^2*M^2 -
      678*M^2*w^2 + 240*CA*M^2*w^2 - 1356*CA*CF*M^2*w^2 + 930*d*M^2*w^2 -
      188*CA*d*M^2*w^2 + 1860*CA*CF*d*M^2*w^2 - 498*d^2*M^2*w^2 +
      48*CA*d^2*M^2*w^2 - 996*CA*CF*d^2*M^2*w^2 + 110*d^3*M^2*w^2 -
      4*CA*d^3*M^2*w^2 + 220*CA*CF*d^3*M^2*w^2 - 8*d^4*M^2*w^2 -
      16*CA*CF*d^4*M^2*w^2 + 792*M^2*w^4 - 240*CA*M^2*w^4 +
      1392*CA*CF*M^2*w^4 - 1106*d*M^2*w^4 + 188*CA*d*M^2*w^4 -
      1908*CA*CF*d*M^2*w^4 + 568*d^2*M^2*w^4 - 48*CA*d^2*M^2*w^4 +
      1008*CA*CF*d^2*M^2*w^4 - 118*d^3*M^2*w^4 + 4*CA*d^3*M^2*w^4 -
      220*CA*CF*d^3*M^2*w^4 + 8*d^4*M^2*w^4 + 16*CA*CF*d^4*M^2*w^4 +
      48*CA*M^2*w^3*Yf*Ys - 76*CA*d*M^2*w^3*Yf*Ys + 32*CA*d^2*M^2*w^3*Yf*Ys -
      4*CA*d^3*M^2*w^3*Yf*Ys + 60*CA*w^2*\[CapitalDelta][M] -
      107*CA*d*w^2*\[CapitalDelta][M] + 59*CA*d^2*w^2*\[CapitalDelta][M] -
      13*CA*d^3*w^2*\[CapitalDelta][M] + CA*d^4*w^2*\[CapitalDelta][M] -
      60*CA*w^4*\[CapitalDelta][M] + 107*CA*d*w^4*\[CapitalDelta][M] -
      59*CA*d^2*w^4*\[CapitalDelta][M] + 13*CA*d^3*w^4*\[CapitalDelta][M] -
      CA*d^4*w^4*\[CapitalDelta][M] + 120*CA*w^3*Yf*Ys*\[CapitalDelta][M] -
      214*CA*d*w^3*Yf*Ys*\[CapitalDelta][M] + 118*CA*d^2*w^3*Yf*Ys*
       \[CapitalDelta][M] - 26*CA*d^3*w^3*Yf*Ys*\[CapitalDelta][M] +
      2*CA*d^4*w^3*Yf*Ys*\[CapitalDelta][M]))/(16*(-4 + d)*(-3 + d)^2*
     (-1 + d)*M^6*(-1 + w)*w^2*(1 + w)) -
   (CF*g^4*j[hM24, 2, 0, 1, 1, 1, 0, 0]*(21*M^2 + 42*CA*CF*M^2 - 6*d*M^2 -
      12*CA*CF*d*M^2 - 89*M^2*w^2 - 178*CA*CF*M^2*w^2 + 25*d*M^2*w^2 +
      50*CA*CF*d*M^2*w^2 + 100*M^2*w^4 + 200*CA*CF*M^2*w^4 - 27*d*M^2*w^4 -
      54*CA*CF*d*M^2*w^4 - 80*M^2*w^6 - 64*CA*CF*M^2*w^6 + 36*d*M^2*w^6 +
      16*CA*CF*d*M^2*w^6 - 4*d^2*M^2*w^6 - 24*CA*M^2*w^5*Yf*Ys +
      14*CA*d*M^2*w^5*Yf*Ys - 2*CA*d^2*M^2*w^5*Yf*Ys -
      12*CA*w^3*Yf*Ys*\[CapitalDelta][M] + 7*CA*d*w^3*Yf*Ys*
       \[CapitalDelta][M] - CA*d^2*w^3*Yf*Ys*\[CapitalDelta][M] -
      48*CA*w^5*Yf*Ys*\[CapitalDelta][M] + 40*CA*d*w^5*Yf*Ys*
       \[CapitalDelta][M] - 11*CA*d^2*w^5*Yf*Ys*\[CapitalDelta][M] +
      CA*d^3*w^5*Yf*Ys*\[CapitalDelta][M]))/(4*(-4 + d)*(-3 + d)*M^2*(-1 + w)*
     w^3*(1 + w)) - (CF*g^4*j[hM25, 2, 0, 1, 1, 1, 0, 0]*
     (21*M^2 + 42*CA*CF*M^2 - 6*d*M^2 - 12*CA*CF*d*M^2 - 89*M^2*w^2 -
      178*CA*CF*M^2*w^2 + 25*d*M^2*w^2 + 50*CA*CF*d*M^2*w^2 + 100*M^2*w^4 +
      200*CA*CF*M^2*w^4 - 27*d*M^2*w^4 - 54*CA*CF*d*M^2*w^4 - 80*M^2*w^6 -
      64*CA*CF*M^2*w^6 + 36*d*M^2*w^6 + 16*CA*CF*d*M^2*w^6 - 4*d^2*M^2*w^6 -
      24*CA*M^2*w^5*Yf*Ys + 14*CA*d*M^2*w^5*Yf*Ys - 2*CA*d^2*M^2*w^5*Yf*Ys -
      12*CA*w^3*Yf*Ys*\[CapitalDelta][M] + 7*CA*d*w^3*Yf*Ys*
       \[CapitalDelta][M] - CA*d^2*w^3*Yf*Ys*\[CapitalDelta][M] -
      48*CA*w^5*Yf*Ys*\[CapitalDelta][M] + 40*CA*d*w^5*Yf*Ys*
       \[CapitalDelta][M] - 11*CA*d^2*w^5*Yf*Ys*\[CapitalDelta][M] +
      CA*d^3*w^5*Yf*Ys*\[CapitalDelta][M]))/(4*(-4 + d)*(-3 + d)*M^2*(-1 + w)*
     w^3*(1 + w)) + (CA*g^4*j[hM28, 1, 1, 1, 1, 1, 0, 1]*
     (96*CF*M^2*w*Yf + 48*CF*M^2*Ys - 18*M^2*Yf^2*Ys +
      128*CF*w*Yf*\[CapitalDelta][M] - 32*CF*d*w*Yf*\[CapitalDelta][M] +
      88*CF*Ys*\[CapitalDelta][M] - 16*CF*d*Ys*\[CapitalDelta][M] -
      81*Yf^2*Ys*\[CapitalDelta][M] + 18*d*Yf^2*Ys*\[CapitalDelta][M] -
      36*M*Yf^2*Ys*\[CapitalDelta][M]))/(96*M) +
   ((CA - 2*CF)*(-3 + d)*g^4*w*j[hM24, 1, 1, 1, 0, 1, 0, 0]*
     (8*CA*CF*M^2*w + 4*CF*M^2*w*Yf^2 + 8*CA*CF^2*M^2*w*Yf^2 +
      4*CF*M^2*Yf*Ys + 8*CA*CF^2*M^2*Yf*Ys - M^2*Yf^3*Ys -
      2*CA*CF*M^2*Yf^3*Ys + 6*CF*w*Yf^2*\[CapitalDelta][M] +
      12*CA*CF^2*w*Yf^2*\[CapitalDelta][M] - 2*CF*d*w*Yf^2*
       \[CapitalDelta][M] - 4*CA*CF^2*d*w*Yf^2*\[CapitalDelta][M] +
      10*CF*Yf*Ys*\[CapitalDelta][M] + 20*CA*CF^2*Yf*Ys*\[CapitalDelta][M] -
      2*CF*d*Yf*Ys*\[CapitalDelta][M] - 4*CA*CF^2*d*Yf*Ys*
       \[CapitalDelta][M] - 4*Yf^3*Ys*\[CapitalDelta][M] -
      8*CA*CF*Yf^3*Ys*\[CapitalDelta][M] + d*Yf^3*Ys*\[CapitalDelta][M] +
      2*CA*CF*d*Yf^3*Ys*\[CapitalDelta][M]))/(16*M^4*(-1 + w)*(1 + w)) +
   (g^4*j[hM28, 0, 1, 1, 1, 1, 0, 0]*(-8*CF*M^2 - 16*CA*CF^2*M^2 +
      8*CF*M^2*w^2 + 16*CA*CF^2*M^2*w^2 + 12*CA*CF*M^2*w^2*Yf^2 -
      4*CA*CF*d*M^2*w^2*Yf^2 - 3*CA*M^2*w*Yf^3*Ys + CA*d*M^2*w*Yf^3*Ys +
      18*CA*CF*w^2*Yf^2*\[CapitalDelta][M] - 12*CA*CF*d*w^2*Yf^2*
       \[CapitalDelta][M] + 2*CA*CF*d^2*w^2*Yf^2*\[CapitalDelta][M] -
      12*CA*w*Yf^3*Ys*\[CapitalDelta][M] + 7*CA*d*w*Yf^3*Ys*
       \[CapitalDelta][M] - CA*d^2*w*Yf^3*Ys*\[CapitalDelta][M]))/
    (16*M^4*(-1 + w)*(1 + w)) - ((-3 + d)*g^4*j[hM24, 1, 1, 1, 1, 0, 0, 0]*
     (-2*CF*M^2 - 4*CA*CF^2*M^2 - 30*CF*M^2*w^2 + 4*CA*CF^2*M^2*w^2 +
      8*CF*d*M^2*w^2 - 16*CA*CF*M^2*w^2*Yf^2 + 4*CA*CF*d*M^2*w^2*Yf^2 -
      16*CA*CF*M^2*w*Yf*Ys + 4*CA*CF*d*M^2*w*Yf*Ys + 4*CA*M^2*w*Yf^3*Ys -
      CA*d*M^2*w*Yf^3*Ys - 24*CA*CF*w^2*Yf^2*\[CapitalDelta][M] +
      14*CA*CF*d*w^2*Yf^2*\[CapitalDelta][M] - 2*CA*CF*d^2*w^2*Yf^2*
       \[CapitalDelta][M] - 40*CA*CF*w*Yf*Ys*\[CapitalDelta][M] +
      18*CA*CF*d*w*Yf*Ys*\[CapitalDelta][M] - 2*CA*CF*d^2*w*Yf*Ys*
       \[CapitalDelta][M] + 16*CA*w*Yf^3*Ys*\[CapitalDelta][M] -
      8*CA*d*w*Yf^3*Ys*\[CapitalDelta][M] + CA*d^2*w*Yf^3*Ys*
       \[CapitalDelta][M]))/(16*(-4 + d)*M^4*(-1 + w)*w*(1 + w)) +
   (CA*g^4*j[hM27, 1, 0, 1, 1, 1, 1, 1]*(8*CF*M*Yf + 16*CF*M*w*Ys -
      3*M*Yf*Ys^2 - 6*Yf*Ys^2*\[CapitalDelta][M]))/16 +
   ((CA - 2*CF)*(-3 + d)*g^4*w*j[hM25, 1, 1, 1, 0, 1, 0, 0]*
     (8*CA*CF*M^2*w + 4*CF*M^2*Yf*Ys + 8*CA*CF^2*M^2*Yf*Ys +
      4*CF*M^2*w*Ys^2 + 8*CA*CF^2*M^2*w*Ys^2 - M^2*Yf*Ys^3 -
      2*CA*CF*M^2*Yf*Ys^3 + 10*CF*Yf*Ys*\[CapitalDelta][M] +
      20*CA*CF^2*Yf*Ys*\[CapitalDelta][M] - 2*CF*d*Yf*Ys*\[CapitalDelta][M] -
      4*CA*CF^2*d*Yf*Ys*\[CapitalDelta][M] + 6*CF*w*Ys^2*\[CapitalDelta][M] +
      12*CA*CF^2*w*Ys^2*\[CapitalDelta][M] - 2*CF*d*w*Ys^2*
       \[CapitalDelta][M] - 4*CA*CF^2*d*w*Ys^2*\[CapitalDelta][M] -
      4*Yf*Ys^3*\[CapitalDelta][M] - 8*CA*CF*Yf*Ys^3*\[CapitalDelta][M] +
      d*Yf*Ys^3*\[CapitalDelta][M] + 2*CA*CF*d*Yf*Ys^3*\[CapitalDelta][M]))/
    (16*M^4*(-1 + w)*(1 + w)) + (g^4*j[hM27, 0, 0, 1, 1, 1, 1, 0]*
     (-8*CF*M^2 - 16*CA*CF^2*M^2 + 8*CF*M^2*w^2 + 16*CA*CF^2*M^2*w^2 +
      12*CA*CF*M^2*w^2*Ys^2 - 4*CA*CF*d*M^2*w^2*Ys^2 - 3*CA*M^2*w*Yf*Ys^3 +
      CA*d*M^2*w*Yf*Ys^3 + 18*CA*CF*w^2*Ys^2*\[CapitalDelta][M] -
      12*CA*CF*d*w^2*Ys^2*\[CapitalDelta][M] + 2*CA*CF*d^2*w^2*Ys^2*
       \[CapitalDelta][M] - 12*CA*w*Yf*Ys^3*\[CapitalDelta][M] +
      7*CA*d*w*Yf*Ys^3*\[CapitalDelta][M] - CA*d^2*w*Yf*Ys^3*
       \[CapitalDelta][M]))/(16*M^4*(-1 + w)*(1 + w)) -
   ((-3 + d)*g^4*j[hM25, 1, 1, 1, 1, 0, 0, 0]*(-2*CF*M^2 - 4*CA*CF^2*M^2 -
      30*CF*M^2*w^2 + 4*CA*CF^2*M^2*w^2 + 8*CF*d*M^2*w^2 -
      16*CA*CF*M^2*w*Yf*Ys + 4*CA*CF*d*M^2*w*Yf*Ys - 16*CA*CF*M^2*w^2*Ys^2 +
      4*CA*CF*d*M^2*w^2*Ys^2 + 4*CA*M^2*w*Yf*Ys^3 - CA*d*M^2*w*Yf*Ys^3 -
      40*CA*CF*w*Yf*Ys*\[CapitalDelta][M] + 18*CA*CF*d*w*Yf*Ys*
       \[CapitalDelta][M] - 2*CA*CF*d^2*w*Yf*Ys*\[CapitalDelta][M] -
      24*CA*CF*w^2*Ys^2*\[CapitalDelta][M] + 14*CA*CF*d*w^2*Ys^2*
       \[CapitalDelta][M] - 2*CA*CF*d^2*w^2*Ys^2*\[CapitalDelta][M] +
      16*CA*w*Yf*Ys^3*\[CapitalDelta][M] - 8*CA*d*w*Yf*Ys^3*
       \[CapitalDelta][M] + CA*d^2*w*Yf*Ys^3*\[CapitalDelta][M]))/
    (16*(-4 + d)*M^4*(-1 + w)*w*(1 + w))}


==> tempVm1.m <==
(* Created with the Wolfram Language and FeynCalc package*)
{\[Psi]\[CapitalGamma]\[Psi] ->
  ((-5 + 2*d)*g^4*(58336*CF*m1^2 + 960*CA*CF^2*m1^2 - 106312*CF*d*m1^2 -
      272*CA*CF^2*d*m1^2 + 81332*CF*d^2*m1^2 - 664*CA*CF^2*d^2*m1^2 -
      33756*CF*d^3*m1^2 + 456*CA*CF^2*d^3*m1^2 + 8036*CF*d^4*m1^2 -
      104*CA*CF^2*d^4*m1^2 - 1036*CF*d^5*m1^2 + 8*CA*CF^2*d^5*m1^2 +
      56*CF*d^6*m1^2 + 74848*CA*CF*m1^2*Yf^2 - 126976*CA*CF*d*m1^2*Yf^2 +
      90792*CA*CF*d^2*m1^2*Yf^2 - 34972*CA*CF*d^3*m1^2*Yf^2 +
      7640*CA*CF*d^4*m1^2*Yf^2 - 896*CA*CF*d^5*m1^2*Yf^2 +
      44*CA*CF*d^6*m1^2*Yf^2 - 4088*CA*m1^2*Yf^4 + 5292*CA*d*m1^2*Yf^4 -
      2747*CA*d^2*m1^2*Yf^4 + 716*CA*d^3*m1^2*Yf^4 - 94*CA*d^4*m1^2*Yf^4 +
      5*CA*d^5*m1^2*Yf^4 - 82048*CF*m1*\[Omega] + 149184*CF*d*m1*\[Omega] -
      112224*CF*d^2*m1*\[Omega] + 45040*CF*d^3*m1*\[Omega] -
      10224*CF*d^4*m1*\[Omega] + 1248*CF*d^5*m1*\[Omega] -
      64*CF*d^6*m1*\[Omega] - 11680*CA*CF*m1*Yf^2*\[Omega] +
      10040*CA*CF*d*m1*Yf^2*\[Omega] - 2180*CA*CF*d^2*m1*Yf^2*\[Omega] -
      316*CA*CF*d^3*m1*Yf^2*\[Omega] + 168*CA*CF*d^4*m1*Yf^2*\[Omega] -
      16*CA*CF*d^5*m1*Yf^2*\[Omega] + 560*CA*m1*Yf^4*\[Omega] -
      552*CA*d*m1*Yf^4*\[Omega] + 203*CA*d^2*m1*Yf^4*\[Omega] -
      33*CA*d^3*m1*Yf^4*\[Omega] + 2*CA*d^4*m1*Yf^4*\[Omega] +
      8960*CA*CF*Yf^2*\[Omega]^2 - 8832*CA*CF*d*Yf^2*\[Omega]^2 +
      3248*CA*CF*d^2*Yf^2*\[Omega]^2 - 528*CA*CF*d^3*Yf^2*\[Omega]^2 +
      32*CA*CF*d^4*Yf^2*\[Omega]^2 - 2240*CA*Yf^4*\[Omega]^2 +
      2208*CA*d*Yf^4*\[Omega]^2 - 812*CA*d^2*Yf^4*\[Omega]^2 +
      132*CA*d^3*Yf^4*\[Omega]^2 - 8*CA*d^4*Yf^4*\[Omega]^2)*
     j[hm210, 0, 1, 1, 0, 1, 0, 0])/(64*(-5 + d)*(-4 + d)^2*(-3 + d)*(-2 + d)*
     (-7 + 2*d)*m1^3*\[Omega]^2) -
   (g^4*(-3168*CF*M*m1^2 + 11520*CA*CF^2*M*m1^2 + 7472*CF*d*M*m1^2 -
      13504*CA*CF^2*d*M*m1^2 - 6400*CF*d^2*M*m1^2 + 5600*CA*CF^2*d^2*M*m1^2 +
      2528*CF*d^3*M*m1^2 - 992*CA*CF^2*d^3*M*m1^2 - 464*CF*d^4*M*m1^2 +
      64*CA*CF^2*d^4*M*m1^2 + 32*CF*d^5*M*m1^2 + 2880*CA*CF*M^2*m1*Yf -
      3936*CA*CF*d*M^2*m1*Yf + 1952*CA*CF*d^2*M^2*m1*Yf -
      416*CA*CF*d^3*M^2*m1*Yf + 32*CA*CF*d^4*M^2*m1*Yf -
      1044*CA*CF*M*m1^2*Yf^2 + 88*CA*CF*d*M*m1^2*Yf^2 +
      1076*CA*CF*d^2*M*m1^2*Yf^2 - 736*CA*CF*d^3*M*m1^2*Yf^2 +
      184*CA*CF*d^4*M*m1^2*Yf^2 - 16*CA*CF*d^5*M*m1^2*Yf^2 -
      540*CA*m1*MH^2*Yf^3 + 738*CA*d*m1*MH^2*Yf^3 - 366*CA*d^2*m1*MH^2*Yf^3 +
      78*CA*d^3*m1*MH^2*Yf^3 - 6*CA*d^4*m1*MH^2*Yf^3 - 153*CA*M*m1^2*Yf^4 +
      70*CA*d*M*m1^2*Yf^4 + 55*CA*d^2*M*m1^2*Yf^4 - 32*CA*d^3*M*m1^2*Yf^4 +
      4*CA*d^4*M*m1^2*Yf^4 - 6336*CF*M*m1*\[Omega] -
      11520*CA*CF^2*M*m1*\[Omega] + 9472*CF*d*M*m1*\[Omega] +
      13504*CA*CF^2*d*M*m1*\[Omega] - 5104*CF*d^2*M*m1*\[Omega] -
      5600*CA*CF^2*d^2*M*m1*\[Omega] + 1168*CF*d^3*M*m1*\[Omega] +
      992*CA*CF^2*d^3*M*m1*\[Omega] - 96*CF*d^4*M*m1*\[Omega] -
      64*CA*CF^2*d^4*M*m1*\[Omega] + 1440*CA*CF*M^2*Yf*\[Omega] -
      1968*CA*CF*d*M^2*Yf*\[Omega] + 976*CA*CF*d^2*M^2*Yf*\[Omega] -
      208*CA*CF*d^3*M^2*Yf*\[Omega] + 16*CA*CF*d^4*M^2*Yf*\[Omega] +
      720*CA*CF*M*m1*Yf^2*\[Omega] - 556*CA*CF*d*M*m1*Yf^2*\[Omega] +
      16*CA*CF*d^2*M*m1*Yf^2*\[Omega] + 52*CA*CF*d^3*M*m1*Yf^2*\[Omega] -
      8*CA*CF*d^4*M*m1*Yf^2*\[Omega] + 180*CA*M*m1*Yf^4*\[Omega] -
      301*CA*d*M*m1*Yf^4*\[Omega] + 148*CA*d^2*M*m1*Yf^4*\[Omega] -
      29*CA*d^3*M*m1*Yf^4*\[Omega] + 2*CA*d^4*M*m1*Yf^4*\[Omega])*
     j[hm210, 0, 1, 1, 1, 0, 0, 0])/(64*(-5 + d)*(-4 + d)*(-3 + d)*(-9 + 2*d)*
     M*m1^3*\[Omega]^2) + (g^4*(-245520*CF*M*m1^3 - 220320*CA*CF^2*M*m1^3 +
      428024*CF*d*M*m1^3 + 332784*CA*CF^2*d*M*m1^3 - 301224*CF*d^2*M*m1^3 -
      194544*CA*CF^2*d^2*M*m1^3 + 109768*CF*d^3*M*m1^3 +
      55280*CA*CF^2*d^3*M*m1^3 - 21896*CF*d^4*M*m1^3 -
      7664*CA*CF^2*d^4*M*m1^3 + 2272*CF*d^5*M*m1^3 + 416*CA*CF^2*d^5*M*m1^3 -
      96*CF*d^6*M*m1^3 + 23760*CA*CF*M^2*m1^2*Yf - 41112*CA*CF*d*M^2*m1^2*
       Yf + 27912*CA*CF*d^2*M^2*m1^2*Yf - 9288*CA*CF*d^3*M^2*m1^2*Yf +
      1512*CA*CF*d^4*M^2*m1^2*Yf - 96*CA*CF*d^5*M^2*m1^2*Yf +
      132912*CA*CF*M*m1^3*Yf^2 - 201328*CA*CF*d*M*m1^3*Yf^2 +
      118240*CA*CF*d^2*M*m1^3*Yf^2 - 32912*CA*CF*d^3*M*m1^3*Yf^2 +
      4008*CA*CF*d^4*M*m1^3*Yf^2 - 72*CA*CF*d^5*M*m1^3*Yf^2 -
      16*CA*CF*d^6*M*m1^3*Yf^2 - 2970*CA*m1^2*MH^2*Yf^3 +
      5139*CA*d*m1^2*MH^2*Yf^3 - 3489*CA*d^2*m1^2*MH^2*Yf^3 +
      1161*CA*d^3*m1^2*MH^2*Yf^3 - 189*CA*d^4*m1^2*MH^2*Yf^3 +
      12*CA*d^5*m1^2*MH^2*Yf^3 - 22284*CA*M*m1^3*Yf^4 +
      31808*CA*d*M*m1^3*Yf^4 - 17686*CA*d^2*M*m1^3*Yf^4 +
      4782*CA*d^3*M*m1^3*Yf^4 - 628*CA*d^4*M*m1^3*Yf^4 +
      32*CA*d^5*M*m1^3*Yf^4 - 117360*CF*M*m1^2*\[Omega] +
      12960*CA*CF^2*M*m1^2*\[Omega] + 221992*CF*d*M*m1^2*\[Omega] -
      20592*CA*CF^2*d*M*m1^2*\[Omega] - 173064*CF*d^2*M*m1^2*\[Omega] +
      12720*CA*CF^2*d^2*M*m1^2*\[Omega] + 71192*CF*d^3*M*m1^2*\[Omega] -
      3824*CA*CF^2*d^3*M*m1^2*\[Omega] - 16264*CF*d^4*M*m1^2*\[Omega] +
      560*CA*CF^2*d^4*M*m1^2*\[Omega] + 1952*CF*d^5*M*m1^2*\[Omega] -
      32*CA*CF^2*d^5*M*m1^2*\[Omega] - 96*CF*d^6*M*m1^2*\[Omega] -
      173520*CA*CF*M*m1^2*Yf^2*\[Omega] + 269680*CA*CF*d*M*m1^2*Yf^2*
       \[Omega] - 163320*CA*CF*d^2*M*m1^2*Yf^2*\[Omega] +
      47488*CA*CF*d^3*M*m1^2*Yf^2*\[Omega] - 6320*CA*CF*d^4*M*m1^2*Yf^2*
       \[Omega] + 216*CA*CF*d^5*M*m1^2*Yf^2*\[Omega] +
      16*CA*CF*d^6*M*m1^2*Yf^2*\[Omega] + 30816*CA*M*m1^2*Yf^4*\[Omega] -
      46862*CA*d*M*m1^2*Yf^4*\[Omega] + 28044*CA*d^2*M*m1^2*Yf^4*\[Omega] -
      8252*CA*d^3*M*m1^2*Yf^4*\[Omega] + 1194*CA*d^4*M*m1^2*Yf^4*\[Omega] -
      68*CA*d^5*M*m1^2*Yf^4*\[Omega] + 20160*CF*M*m1*\[Omega]^2 -
      24352*CF*d*M*m1*\[Omega]^2 + 10464*CF*d^2*M*m1*\[Omega]^2 -
      1920*CF*d^3*M*m1*\[Omega]^2 + 128*CF*d^4*M*m1*\[Omega]^2 +
      20160*CA*CF*M*m1*Yf^2*\[Omega]^2 - 21832*CA*CF*d*M*m1*Yf^2*\[Omega]^2 +
      8680*CA*CF*d^2*M*m1*Yf^2*\[Omega]^2 - 1504*CA*CF*d^3*M*m1*Yf^2*
       \[Omega]^2 + 96*CA*CF*d^4*M*m1*Yf^2*\[Omega]^2 -
      2520*CA*M*m1*Yf^4*\[Omega]^2 + 2414*CA*d*M*m1*Yf^4*\[Omega]^2 -
      862*CA*d^2*M*m1*Yf^4*\[Omega]^2 + 136*CA*d^3*M*m1*Yf^4*\[Omega]^2 -
      8*CA*d^4*M*m1*Yf^4*\[Omega]^2 - 40320*CA*CF*M*Yf^2*\[Omega]^3 +
      38624*CA*CF*d*M*Yf^2*\[Omega]^3 - 13792*CA*CF*d^2*M*Yf^2*\[Omega]^3 +
      2176*CA*CF*d^3*M*Yf^2*\[Omega]^3 - 128*CA*CF*d^4*M*Yf^2*\[Omega]^3 +
      10080*CA*M*Yf^4*\[Omega]^3 - 9656*CA*d*M*Yf^4*\[Omega]^3 +
      3448*CA*d^2*M*Yf^4*\[Omega]^3 - 544*CA*d^3*M*Yf^4*\[Omega]^3 +
      32*CA*d^4*M*Yf^4*\[Omega]^3)*j[hm210, 0, 2, 1, 0, 1, 0, 0])/
    (128*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)*(-9 + 2*d)*(-7 + 2*d)*M*m1^3*
     \[Omega]^2) + (g^4*(-15840*CF*M*m1^2 - 54720*CA*CF^2*M*m1^2 +
      3808*CF*d*M*m1^2 + 80704*CA*CF^2*d*M*m1^2 + 15272*CF*d^2*M*m1^2 -
      46192*CA*CF^2*d^2*M*m1^2 - 12480*CF*d^3*M*m1^2 +
      12928*CA*CF^2*d^3*M*m1^2 + 3960*CF*d^4*M*m1^2 -
      1776*CA*CF^2*d^4*M*m1^2 - 576*CF*d^5*M*m1^2 + 96*CA*CF^2*d^5*M*m1^2 +
      32*CF*d^6*M*m1^2 + 64800*CA*CF*M^2*m1*Yf - 100800*CA*CF*d*M^2*m1*Yf +
      60888*CA*CF*d^2*M^2*m1*Yf - 17904*CA*CF*d^3*M^2*m1*Yf +
      2568*CA*CF*d^4*M^2*m1*Yf - 144*CA*CF*d^5*M^2*m1*Yf -
      205920*CA*CF*M*m1^2*Yf^2 + 309136*CA*CF*d*M*m1^2*Yf^2 -
      181144*CA*CF*d^2*M*m1^2*Yf^2 + 51008*CA*CF*d^3*M*m1^2*Yf^2 -
      6576*CA*CF*d^4*M*m1^2*Yf^2 + 216*CA*CF*d^5*M*m1^2*Yf^2 +
      16*CA*CF*d^6*M*m1^2*Yf^2 - 8100*CA*m1*MH^2*Yf^3 +
      12600*CA*d*m1*MH^2*Yf^3 - 7611*CA*d^2*m1*MH^2*Yf^3 +
      2238*CA*d^3*m1*MH^2*Yf^3 - 321*CA*d^4*m1*MH^2*Yf^3 +
      18*CA*d^5*m1*MH^2*Yf^3 + 24480*CA*M*m1^2*Yf^4 -
      32620*CA*d*M*m1^2*Yf^4 + 16912*CA*d^2*M*m1^2*Yf^4 -
      4252*CA*d^3*M*m1^2*Yf^4 + 516*CA*d^4*M*m1^2*Yf^4 -
      24*CA*d^5*M*m1^2*Yf^4 + 15840*CF*M*m1*\[Omega] +
      54720*CA*CF^2*M*m1*\[Omega] - 3808*CF*d*M*m1*\[Omega] -
      80704*CA*CF^2*d*M*m1*\[Omega] - 15272*CF*d^2*M*m1*\[Omega] +
      46192*CA*CF^2*d^2*M*m1*\[Omega] + 12480*CF*d^3*M*m1*\[Omega] -
      12928*CA*CF^2*d^3*M*m1*\[Omega] - 3960*CF*d^4*M*m1*\[Omega] +
      1776*CA*CF^2*d^4*M*m1*\[Omega] + 576*CF*d^5*M*m1*\[Omega] -
      96*CA*CF^2*d^5*M*m1*\[Omega] - 32*CF*d^6*M*m1*\[Omega] -
      7200*CA*CF*M^2*Yf*\[Omega] + 9600*CA*CF*d*M^2*Yf*\[Omega] -
      4632*CA*CF*d^2*M^2*Yf*\[Omega] + 960*CA*CF*d^3*M^2*Yf*\[Omega] -
      72*CA*CF*d^4*M^2*Yf*\[Omega] + 205920*CA*CF*M*m1*Yf^2*\[Omega] -
      309136*CA*CF*d*M*m1*Yf^2*\[Omega] + 181144*CA*CF*d^2*M*m1*Yf^2*
       \[Omega] - 51008*CA*CF*d^3*M*m1*Yf^2*\[Omega] +
      6576*CA*CF*d^4*M*m1*Yf^2*\[Omega] - 216*CA*CF*d^5*M*m1*Yf^2*\[Omega] -
      16*CA*CF*d^6*M*m1*Yf^2*\[Omega] + 900*CA*MH^2*Yf^3*\[Omega] -
      1200*CA*d*MH^2*Yf^3*\[Omega] + 579*CA*d^2*MH^2*Yf^3*\[Omega] -
      120*CA*d^3*MH^2*Yf^3*\[Omega] + 9*CA*d^4*MH^2*Yf^3*\[Omega] -
      24480*CA*M*m1*Yf^4*\[Omega] + 32620*CA*d*M*m1*Yf^4*\[Omega] -
      16912*CA*d^2*M*m1*Yf^4*\[Omega] + 4252*CA*d^3*M*m1*Yf^4*\[Omega] -
      516*CA*d^4*M*m1*Yf^4*\[Omega] + 24*CA*d^5*M*m1*Yf^4*\[Omega] -
      136800*CF*M*\[Omega]^2 - 43200*CA*CF^2*M*\[Omega]^2 +
      260800*CF*d*M*\[Omega]^2 + 67200*CA*CF^2*d*M*\[Omega]^2 -
      201608*CF*d^2*M*\[Omega]^2 - 40592*CA*CF^2*d^2*M*\[Omega]^2 +
      80944*CF*d^3*M*\[Omega]^2 + 11936*CA*CF^2*d^3*M*\[Omega]^2 -
      17832*CF*d^4*M*\[Omega]^2 - 1712*CA*CF^2*d^4*M*\[Omega]^2 +
      2048*CF*d^5*M*\[Omega]^2 + 96*CA*CF^2*d^5*M*\[Omega]^2 -
      96*CF*d^6*M*\[Omega]^2 - 288000*CA*CF*M*Yf^2*\[Omega]^2 +
      386560*CA*CF*d*M*Yf^2*\[Omega]^2 - 200848*CA*CF*d^2*M*Yf^2*\[Omega]^2 +
      47640*CA*CF*d^3*M*Yf^2*\[Omega]^2 - 3920*CA*CF*d^4*M*Yf^2*\[Omega]^2 -
      280*CA*CF*d^5*M*Yf^2*\[Omega]^2 + 48*CA*CF*d^6*M*Yf^2*\[Omega]^2 +
      63360*CA*M*Yf^4*\[Omega]^2 - 84208*CA*d*M*Yf^4*\[Omega]^2 +
      44780*CA*d^2*M*Yf^4*\[Omega]^2 - 11906*CA*d^3*M*Yf^4*\[Omega]^2 +
      1582*CA*d^4*M*Yf^4*\[Omega]^2 - 84*CA*d^5*M*Yf^4*\[Omega]^2)*
     j[hm210, 1, 1, 1, 0, 1, 0, 0])/(64*(-5 + d)*(-4 + d)*(-2 + d)*(-9 + 2*d)*
     (-7 + 2*d)*M*m1*\[Omega]^2) + (CA*(-2 + d)*g^4*(4*CF - Yf^2)*
     (-12*CF*d*m1 + 4*CF*d^2*m1 - 8*m1*Yf^2 + 6*d*m1*Yf^2 - d^2*m1*Yf^2 +
      32*CF*\[Omega] - 24*CF*d*\[Omega] + 4*CF*d^2*\[Omega] -
      12*Yf^2*\[Omega] + 7*d*Yf^2*\[Omega] - d^2*Yf^2*\[Omega])*
     j[hm211, 0, 0, 0, 1, 1, 0, 1])/(32*(-4 + d)^2*(-3 + d)*m1^2*
     \[Omega]^2) + ((-5 + 2*d)*g^4*(42144*CF*m1 + 74240*CA*CF^2*m1 -
      47840*CF*d*m1 - 76528*CA*CF^2*d*m1 + 20336*CF*d^2*m1 +
      29216*CA*CF^2*d^2*m1 - 3840*CF*d^3*m1 - 4896*CA*CF^2*d^3*m1 +
      272*CF*d^4*m1 + 304*CA*CF^2*d^4*m1 - 3168*CA*CF*m1*Yf^2 +
      248*CA*CF*d*m1*Yf^2 + 1224*CA*CF*d^2*m1*Yf^2 - 464*CA*CF*d^3*m1*Yf^2 +
      48*CA*CF*d^4*m1*Yf^2 + 1420*CA*m1*Yf^4 - 1259*CA*d*m1*Yf^4 +
      410*CA*d^2*m1*Yf^4 - 58*CA*d^3*m1*Yf^4 + 3*CA*d^4*m1*Yf^4 -
      8704*CF*\[Omega] - 37440*CA*CF^2*\[Omega] + 11264*CF*d*\[Omega] +
      42128*CA*CF^2*d*\[Omega] - 5280*CF*d^2*\[Omega] -
      17408*CA*CF^2*d^2*\[Omega] + 1072*CF*d^3*\[Omega] +
      3136*CA*CF^2*d^3*\[Omega] - 80*CF*d^4*\[Omega] -
      208*CA*CF^2*d^4*\[Omega] + 8128*CA*CF*Yf^2*\[Omega] -
      8624*CA*CF*d*Yf^2*\[Omega] + 3312*CA*CF*d^2*Yf^2*\[Omega] -
      544*CA*CF*d^3*Yf^2*\[Omega] + 32*CA*CF*d^4*Yf^2*\[Omega] -
      780*CA*Yf^4*\[Omega] + 931*CA*d*Yf^4*\[Omega] -
      400*CA*d^2*Yf^4*\[Omega] + 74*CA*d^3*Yf^4*\[Omega] -
      5*CA*d^4*Yf^4*\[Omega])*j[hm211, 0, 0, 1, 1, 0, 0, 1])/
    (192*(-5 + d)*(-4 + d)^2*(-3 + d)*(-7 + 2*d)*m1^2*\[Omega]^2) -
   (CA*g^4*(4*CF - Yf^2)*(-28*CF*m1^2 + 8*CF*d*m1^2 - 7*m1^2*Yf^2 +
      2*d*m1^2*Yf^2 + 28*CF*m1*\[Omega] - 8*CF*d*m1*\[Omega] +
      7*m1*Yf^2*\[Omega] - 2*d*m1*Yf^2*\[Omega] - 80*CF*\[Omega]^2 +
      24*CF*d*\[Omega]^2)*j[hm211, 0, 0, 1, 1, 0, 1, 1])/
    (32*(-7 + 2*d)*m1*\[Omega]^2) +
   (g^4*(779664*CF*m1^3 - 132480*CA*CF^2*m1^3 - 1116888*CF*d*m1^3 +
      161376*CA*CF^2*d*m1^3 + 635936*CF*d^2*m1^3 - 77376*CA*CF^2*d^2*m1^3 -
      179952*CF*d^3*m1^3 + 18240*CA*CF^2*d^3*m1^3 + 25312*CF*d^4*m1^3 -
      2112*CA*CF^2*d^4*m1^3 - 1416*CF*d^5*m1^3 + 96*CA*CF^2*d^5*m1^3 +
      342312*CA*CF*m1^3*Yf^2 - 492420*CA*CF*d*m1^3*Yf^2 +
      281584*CA*CF*d^2*m1^3*Yf^2 - 80040*CA*CF*d^3*m1^3*Yf^2 +
      11312*CA*CF*d^4*m1^3*Yf^2 - 636*CA*CF*d^5*m1^3*Yf^2 +
      20160*CA*m1^3*Yf^4 - 26592*CA*d*m1^3*Yf^4 + 13932*CA*d^2*m1^3*Yf^4 -
      3624*CA*d^3*m1^3*Yf^4 + 468*CA*d^4*m1^3*Yf^4 - 24*CA*d^5*m1^3*Yf^4 -
      246080*CF*m1^2*\[Omega] + 94720*CA*CF^2*m1^2*\[Omega] +
      353104*CF*d*m1^2*\[Omega] - 137984*CA*CF^2*d*m1^2*\[Omega] -
      200800*CF*d^2*m1^2*\[Omega] + 78368*CA*CF^2*d^2*m1^2*\[Omega] +
      56616*CF*d^3*m1^2*\[Omega] - 21792*CA*CF^2*d^3*m1^2*\[Omega] -
      7920*CF*d^4*m1^2*\[Omega] + 2976*CA*CF^2*d^4*m1^2*\[Omega] +
      440*CF*d^5*m1^2*\[Omega] - 160*CA*CF^2*d^5*m1^2*\[Omega] -
      150400*CA*CF*m1^2*Yf^2*\[Omega] + 214304*CA*CF*d*m1^2*Yf^2*\[Omega] -
      121056*CA*CF*d^2*m1^2*Yf^2*\[Omega] + 33908*CA*CF*d^3*m1^2*Yf^2*
       \[Omega] - 4712*CA*CF*d^4*m1^2*Yf^2*\[Omega] +
      260*CA*CF*d^5*m1^2*Yf^2*\[Omega] + 920*CA*m1^2*Yf^4*\[Omega] -
      814*CA*d*m1^2*Yf^4*\[Omega] + 266*CA*d^2*m1^2*Yf^4*\[Omega] -
      38*CA*d^3*m1^2*Yf^4*\[Omega] + 2*CA*d^4*m1^2*Yf^4*\[Omega] -
      138048*CF*m1*\[Omega]^2 - 54400*CA*CF^2*m1*\[Omega]^2 +
      183184*CF*d*m1*\[Omega]^2 + 64800*CA*CF^2*d*m1*\[Omega]^2 -
      97328*CF*d^2*m1*\[Omega]^2 - 30144*CA*CF^2*d^2*m1*\[Omega]^2 +
      25888*CF*d^3*m1*\[Omega]^2 + 6832*CA*CF^2*d^3*m1*\[Omega]^2 -
      3448*CF*d^4*m1*\[Omega]^2 - 752*CA*CF^2*d^4*m1*\[Omega]^2 +
      184*CF*d^5*m1*\[Omega]^2 + 32*CA*CF^2*d^5*m1*\[Omega]^2 -
      73344*CA*CF*m1*Yf^2*\[Omega]^2 + 99776*CA*CF*d*m1*Yf^2*\[Omega]^2 -
      54248*CA*CF*d^2*m1*Yf^2*\[Omega]^2 + 14728*CA*CF*d^3*m1*Yf^2*
       \[Omega]^2 - 1996*CA*CF*d^4*m1*Yf^2*\[Omega]^2 +
      108*CA*CF*d^5*m1*Yf^2*\[Omega]^2 + 4480*CA*m1*Yf^4*\[Omega]^2 -
      6096*CA*d*m1*Yf^4*\[Omega]^2 + 3280*CA*d^2*m1*Yf^4*\[Omega]^2 -
      873*CA*d^3*m1*Yf^4*\[Omega]^2 + 115*CA*d^4*m1*Yf^4*\[Omega]^2 -
      6*CA*d^5*m1*Yf^4*\[Omega]^2 + 94208*CF*\[Omega]^3 -
      42240*CA*CF^2*\[Omega]^3 - 122880*CF*d*\[Omega]^3 +
      46208*CA*CF^2*d*\[Omega]^3 + 64000*CF*d^2*\[Omega]^3 -
      19792*CA*CF^2*d^2*\[Omega]^3 - 16640*CF*d^3*\[Omega]^3 +
      4128*CA*CF^2*d^3*\[Omega]^3 + 2160*CF*d^4*\[Omega]^3 -
      416*CA*CF^2*d^4*\[Omega]^3 - 112*CF*d^5*\[Omega]^3 +
      16*CA*CF^2*d^5*\[Omega]^3 + 47104*CA*CF*Yf^2*\[Omega]^3 -
      61440*CA*CF*d*Yf^2*\[Omega]^3 + 32000*CA*CF*d^2*Yf^2*\[Omega]^3 -
      8320*CA*CF*d^3*Yf^2*\[Omega]^3 + 1080*CA*CF*d^4*Yf^2*\[Omega]^3 -
      56*CA*CF*d^5*Yf^2*\[Omega]^3 + 2640*CA*Yf^4*\[Omega]^3 -
      2888*CA*d*Yf^4*\[Omega]^3 + 1237*CA*d^2*Yf^4*\[Omega]^3 -
      258*CA*d^3*Yf^4*\[Omega]^3 + 26*CA*d^4*Yf^4*\[Omega]^3 -
      CA*d^5*Yf^4*\[Omega]^3)*j[hm211, 0, 0, 2, 1, 0, 0, 1])/
    (96*(-5 + d)*(-4 + d)^2*(-3 + d)^2*(-7 + 2*d)*m1^2*\[Omega]^2) +
   ((-5 + 2*d)*g^4*(85552*CF*M*m1^2 + 178304*CA*CF^2*M*m1^2 -
      88640*CF*d*M*m1^2 - 186400*CA*CF^2*d*M*m1^2 + 33392*CF*d^2*M*m1^2 +
      71040*CA*CF^2*d^2*M*m1^2 - 5168*CF*d^3*M*m1^2 -
      11200*CA*CF^2*d^3*M*m1^2 + 192*CF*d^4*M*m1^2 + 448*CA*CF^2*d^4*M*m1^2 +
      16*CF*d^5*M*m1^2 + 32*CA*CF^2*d^5*M*m1^2 + 17472*CA*CF*M^2*m1*Yf -
      22576*CA*CF*d*M^2*m1*Yf + 11464*CA*CF*d^2*M^2*m1*Yf -
      2848*CA*CF*d^3*M^2*m1*Yf + 344*CA*CF*d^4*M^2*m1*Yf -
      16*CA*CF*d^5*M^2*m1*Yf + 4952*CA*CF*M*m1^2*Yf^2 -
      6512*CA*CF*d*M*m1^2*Yf^2 + 3032*CA*CF*d^2*M*m1^2*Yf^2 -
      604*CA*CF*d^3*M*m1^2*Yf^2 + 44*CA*CF*d^4*M*m1^2*Yf^2 -
      1260*CA*m1*MH^2*Yf^3 + 1347*CA*d*m1*MH^2*Yf^3 -
      534*CA*d^2*m1*MH^2*Yf^3 + 93*CA*d^3*m1*MH^2*Yf^3 -
      6*CA*d^4*m1*MH^2*Yf^3 - 1688*CA*M*m1^2*Yf^4 + 2198*CA*d*M*m1^2*Yf^4 -
      1024*CA*d^2*M*m1^2*Yf^4 + 205*CA*d^3*M*m1^2*Yf^4 -
      15*CA*d^4*M*m1^2*Yf^4 - 135616*CF*M*m1*\[Omega] -
      271232*CA*CF^2*M*m1*\[Omega] + 164848*CF*d*M*m1*\[Omega] +
      329696*CA*CF^2*d*M*m1*\[Omega] - 79008*CF*d^2*M*m1*\[Omega] -
      158016*CA*CF^2*d^2*M*m1*\[Omega] + 18608*CF*d^3*M*m1*\[Omega] +
      37216*CA*CF^2*d^3*M*m1*\[Omega] - 2144*CF*d^4*M*m1*\[Omega] -
      4288*CA*CF^2*d^4*M*m1*\[Omega] + 96*CF*d^5*M*m1*\[Omega] +
      192*CA*CF^2*d^5*M*m1*\[Omega] - 4032*CA*CF*M^2*Yf*\[Omega] +
      4848*CA*CF*d*M^2*Yf*\[Omega] - 2176*CA*CF*d^2*M^2*Yf*\[Omega] +
      432*CA*CF*d^3*M^2*Yf*\[Omega] - 32*CA*CF*d^4*M^2*Yf*\[Omega] +
      1664*CA*CF*M*m1*Yf^2*\[Omega] - 1152*CA*CF*d*M*m1*Yf^2*\[Omega] +
      200*CA*CF*d^2*M*m1*Yf^2*\[Omega] + 12*CA*CF*d^3*M*m1*Yf^2*\[Omega] -
      4*CA*CF*d^4*M*m1*Yf^2*\[Omega] - 416*CA*M*m1*Yf^4*\[Omega] +
      288*CA*d*M*m1*Yf^4*\[Omega] - 50*CA*d^2*M*m1*Yf^4*\[Omega] -
      3*CA*d^3*M*m1*Yf^4*\[Omega] + CA*d^4*M*m1*Yf^4*\[Omega])*
     j[hm212, 0, 0, 1, 1, 0, 0, 1])/(192*(-5 + d)*(-4 + d)^2*(-3 + d)*
     (-7 + 2*d)*M*m1^3*\[Omega]^2) -
   (g^4*(192*CF*M*m1^2 + 1280*CA*CF^2*M*m1^2 - 56*CF*d*M*m1^2 -
      704*CA*CF^2*d*M*m1^2 + 96*CA*CF^2*d^2*M*m1^2 + 640*CA*CF*M^2*m1*Yf -
      672*CA*CF*d*M^2*m1*Yf + 224*CA*CF*d^2*M^2*m1*Yf -
      24*CA*CF*d^3*M^2*m1*Yf - 224*CA*CF*M*m1^2*Yf^2 +
      148*CA*CF*d*M*m1^2*Yf^2 - 24*CA*CF*d^2*M*m1^2*Yf^2 -
      120*CA*m1*MH^2*Yf^3 + 66*CA*d*m1*MH^2*Yf^3 - 9*CA*d^2*m1*MH^2*Yf^3 -
      672*CF*M*m1*\[Omega] - 1280*CA*CF^2*M*m1*\[Omega] +
      360*CF*d*M*m1*\[Omega] + 704*CA*CF^2*d*M*m1*\[Omega] -
      48*CF*d^2*M*m1*\[Omega] - 96*CA*CF^2*d^2*M*m1*\[Omega] -
      640*CA*CF*M^2*Yf*\[Omega] + 672*CA*CF*d*M^2*Yf*\[Omega] -
      224*CA*CF*d^2*M^2*Yf*\[Omega] + 24*CA*CF*d^3*M^2*Yf*\[Omega] -
      16*CA*CF*M*m1*Yf^2*\[Omega] + 4*CA*CF*d*M*m1*Yf^2*\[Omega] +
      120*CA*MH^2*Yf^3*\[Omega] - 66*CA*d*MH^2*Yf^3*\[Omega] +
      9*CA*d^2*MH^2*Yf^3*\[Omega] - 160*CF*M*\[Omega]^2 +
      48*CF*d*M*\[Omega]^2 - 80*CA*CF*M*Yf^2*\[Omega]^2 +
      24*CA*CF*d*M*Yf^2*\[Omega]^2)*j[hm212, 0, 0, 1, 1, 0, 1, 1])/
    (32*(-4 + d)*(-7 + 2*d)*M*m1*\[Omega]^2) -
   (g^4*(-1147824*CF*M*m1^4 - 1440288*CA*CF^2*M*m1^4 + 827328*CF*d*M*m1^4 +
      489984*CA*CF^2*d*M*m1^4 + 161696*CF*d^2*M*m1^4 +
      951232*CA*CF^2*d^2*M*m1^4 - 320656*CF*d^3*M*m1^4 -
      808736*CA*CF^2*d^3*M*m1^4 + 117616*CF*d^4*M*m1^4 +
      257312*CA*CF^2*d^4*M*m1^4 - 18224*CF*d^5*M*m1^4 -
      37600*CA*CF^2*d^5*M*m1^4 + 1056*CF*d^6*M*m1^4 +
      2112*CA*CF^2*d^6*M*m1^4 - 603504*CA*CF*M^2*m1^3*Yf +
      783048*CA*CF*d*M^2*m1^3*Yf - 393688*CA*CF*d^2*M^2*m1^3*Yf +
      92736*CA*CF*d^3*M^2*m1^3*Yf - 8936*CA*CF*d^4*M^2*m1^3*Yf -
      72*CA*CF*d^5*M^2*m1^3*Yf + 48*CA*CF*d^6*M^2*m1^3*Yf -
      808056*CA*CF*M*m1^4*Yf^2 + 1125720*CA*CF*d*M*m1^4*Yf^2 -
      620008*CA*CF*d^2*M*m1^4*Yf^2 + 168888*CA*CF*d^3*M*m1^4*Yf^2 -
      22768*CA*CF*d^4*M*m1^4*Yf^2 + 1216*CA*CF*d^5*M*m1^4*Yf^2 -
      34020*CA*m1^3*MH^2*Yf^3 + 43929*CA*d*m1^3*MH^2*Yf^3 -
      22500*CA*d^2*m1^3*MH^2*Yf^3 + 5715*CA*d^3*m1^3*MH^2*Yf^3 -
      720*CA*d^4*m1^3*MH^2*Yf^3 + 36*CA*d^5*m1^3*MH^2*Yf^3 +
      148554*CA*M*m1^4*Yf^4 - 208638*CA*d*M*m1^4*Yf^4 +
      115762*CA*d^2*M*m1^4*Yf^4 - 31758*CA*d^3*M*m1^4*Yf^4 +
      4312*CA*d^4*M*m1^4*Yf^4 - 232*CA*d^5*M*m1^4*Yf^4 +
      1731888*CF*M*m1^3*\[Omega] + 4327776*CA*CF^2*M*m1^3*\[Omega] -
      2427504*CF*d*M*m1^3*\[Omega] - 5965728*CA*CF^2*d*M*m1^3*\[Omega] +
      1356224*CF*d^2*M*m1^3*\[Omega] + 3278912*CA*CF^2*d^2*M*m1^3*\[Omega] -
      379072*CF*d^3*M*m1^3*\[Omega] - 901440*CA*CF^2*d^3*M*m1^3*\[Omega] +
      53648*CF*d^4*M*m1^3*\[Omega] + 125280*CA*CF^2*d^4*M*m1^3*\[Omega] -
      3248*CF*d^5*M*m1^3*\[Omega] - 7392*CA*CF^2*d^5*M*m1^3*\[Omega] +
      32*CF*d^6*M*m1^3*\[Omega] + 64*CA*CF^2*d^6*M*m1^3*\[Omega] +
      845424*CA*CF*M^2*m1^2*Yf*\[Omega] - 1155912*CA*CF*d*M^2*m1^2*Yf*
       \[Omega] + 631784*CA*CF*d^2*M^2*m1^2*Yf*\[Omega] -
      173376*CA*CF*d^3*M^2*m1^2*Yf*\[Omega] + 24216*CA*CF*d^4*M^2*m1^2*Yf*
       \[Omega] - 1464*CA*CF*d^5*M^2*m1^2*Yf*\[Omega] +
      16*CA*CF*d^6*M^2*m1^2*Yf*\[Omega] + 6552*CA*CF*M*m1^3*Yf^2*\[Omega] -
      38608*CA*CF*d*M*m1^3*Yf^2*\[Omega] + 34968*CA*CF*d^2*M*m1^3*Yf^2*
       \[Omega] - 12704*CA*CF*d^3*M*m1^3*Yf^2*\[Omega] +
      2080*CA*CF*d^4*M*m1^3*Yf^2*\[Omega] - 128*CA*CF*d^5*M*m1^3*Yf^2*
       \[Omega] + 11340*CA*m1^2*MH^2*Yf^3*\[Omega] -
      14643*CA*d*m1^2*MH^2*Yf^3*\[Omega] + 7500*CA*d^2*m1^2*MH^2*Yf^3*
       \[Omega] - 1905*CA*d^3*m1^2*MH^2*Yf^3*\[Omega] +
      240*CA*d^4*m1^2*MH^2*Yf^3*\[Omega] - 12*CA*d^5*m1^2*MH^2*Yf^3*
       \[Omega] - 55638*CA*M*m1^3*Yf^4*\[Omega] + 79072*CA*d*M*m1^3*Yf^4*
       \[Omega] - 44146*CA*d^2*M*m1^3*Yf^4*\[Omega] +
      12132*CA*d^3*M*m1^3*Yf^4*\[Omega] - 1644*CA*d^4*M*m1^3*Yf^4*\[Omega] +
      88*CA*d^5*M*m1^3*Yf^4*\[Omega] - 52992*CF*M*m1^2*\[Omega]^2 -
      2304*CA*CF^2*M*m1^2*\[Omega]^2 + 275008*CF*d*M*m1^2*\[Omega]^2 +
      411200*CA*CF^2*d*M*m1^2*\[Omega]^2 - 300128*CF*d^2*M*m1^2*\[Omega]^2 -
      526720*CA*CF^2*d^2*M*m1^2*\[Omega]^2 + 144560*CF*d^3*M*m1^2*
       \[Omega]^2 + 269856*CA*CF^2*d^3*M*m1^2*\[Omega]^2 -
      35744*CF*d^4*M*m1^2*\[Omega]^2 - 68992*CA*CF^2*d^4*M*m1^2*\[Omega]^2 +
      4464*CF*d^5*M*m1^2*\[Omega]^2 + 8800*CA*CF^2*d^5*M*m1^2*\[Omega]^2 -
      224*CF*d^6*M*m1^2*\[Omega]^2 - 448*CA*CF^2*d^6*M*m1^2*\[Omega]^2 +
      247968*CA*CF*M^2*m1*Yf*\[Omega]^2 - 274632*CA*CF*d*M^2*m1*Yf*
       \[Omega]^2 + 101960*CA*CF*d^2*M^2*m1*Yf*\[Omega]^2 -
      8072*CA*CF*d^3*M^2*m1*Yf*\[Omega]^2 - 3784*CA*CF*d^4*M^2*m1*Yf*
       \[Omega]^2 + 944*CA*CF*d^5*M^2*m1*Yf*\[Omega]^2 -
      64*CA*CF*d^6*M^2*m1*Yf*\[Omega]^2 + 151488*CA*CF*M*m1^2*Yf^2*
       \[Omega]^2 - 192496*CA*CF*d*M*m1^2*Yf^2*\[Omega]^2 +
      97792*CA*CF*d^2*M*m1^2*Yf^2*\[Omega]^2 - 24832*CA*CF*d^3*M*m1^2*Yf^2*
       \[Omega]^2 + 3152*CA*CF*d^4*M*m1^2*Yf^2*\[Omega]^2 -
      160*CA*CF*d^5*M*m1^2*Yf^2*\[Omega]^2 - 16200*CA*m1*MH^2*Yf^3*
       \[Omega]^2 + 23850*CA*d*m1*MH^2*Yf^3*\[Omega]^2 -
      13782*CA*d^2*m1*MH^2*Yf^3*\[Omega]^2 + 3912*CA*d^3*m1*MH^2*Yf^3*
       \[Omega]^2 - 546*CA*d^4*m1*MH^2*Yf^3*\[Omega]^2 +
      30*CA*d^5*m1*MH^2*Yf^3*\[Omega]^2 - 44352*CA*M*m1^2*Yf^4*\[Omega]^2 +
      56800*CA*d*M*m1^2*Yf^4*\[Omega]^2 - 29044*CA*d^2*M*m1^2*Yf^4*
       \[Omega]^2 + 7412*CA*d^3*M*m1^2*Yf^4*\[Omega]^2 -
      944*CA*d^4*M*m1^2*Yf^4*\[Omega]^2 + 48*CA*d^5*M*m1^2*Yf^4*\[Omega]^2 -
      80064*CF*M*m1*\[Omega]^3 - 160128*CA*CF^2*M*m1*\[Omega]^3 -
      91792*CF*d*M*m1*\[Omega]^3 - 183584*CA*CF^2*d*M*m1*\[Omega]^3 +
      193264*CF*d^2*M*m1*\[Omega]^3 + 386528*CA*CF^2*d^2*M*m1*\[Omega]^3 -
      110256*CF*d^3*M*m1*\[Omega]^3 - 220512*CA*CF^2*d^3*M*m1*\[Omega]^3 +
      29264*CF*d^4*M*m1*\[Omega]^3 + 58528*CA*CF^2*d^4*M*m1*\[Omega]^3 -
      3776*CF*d^5*M*m1*\[Omega]^3 - 7552*CA*CF^2*d^5*M*m1*\[Omega]^3 +
      192*CF*d^6*M*m1*\[Omega]^3 + 384*CA*CF^2*d^6*M*m1*\[Omega]^3 -
      243648*CA*CF*M^2*Yf*\[Omega]^3 + 300528*CA*CF*d*M^2*Yf*\[Omega]^3 -
      147072*CA*CF*d^2*M^2*Yf*\[Omega]^3 + 35744*CA*CF*d^3*M^2*Yf*
       \[Omega]^3 - 4320*CA*CF*d^4*M^2*Yf*\[Omega]^3 +
      208*CA*CF*d^5*M^2*Yf*\[Omega]^3 - 71424*CA*CF*M*m1*Yf^2*\[Omega]^3 +
      91904*CA*CF*d*M*m1*Yf^2*\[Omega]^3 - 47280*CA*CF*d^2*M*m1*Yf^2*
       \[Omega]^3 + 12152*CA*CF*d^3*M*m1*Yf^2*\[Omega]^3 -
      1560*CA*CF*d^4*M*m1*Yf^2*\[Omega]^3 + 80*CA*CF*d^5*M*m1*Yf^2*
       \[Omega]^3 + 17856*CA*M*m1*Yf^4*\[Omega]^3 - 22976*CA*d*M*m1*Yf^4*
       \[Omega]^3 + 11820*CA*d^2*M*m1*Yf^4*\[Omega]^3 -
      3038*CA*d^3*M*m1*Yf^4*\[Omega]^3 + 390*CA*d^4*M*m1*Yf^4*\[Omega]^3 -
      20*CA*d^5*M*m1*Yf^4*\[Omega]^3)*j[hm212, 0, 0, 2, 1, 0, 0, 1])/
    (192*(-5 + d)*(-4 + d)*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*M*m1^3*
     \[Omega]^2) + (CF*(-8 + 3*d)*g^4*(-22752*m1 - 36864*CA*CF*m1 +
      58192*d*m1 + 100352*CA*CF*d*m1 - 53568*d^2*m1 - 97664*CA*CF*d^2*m1 +
      21952*d^3*m1 + 41632*CA*CF*d^3*m1 - 4112*d^4*m1 - 8032*CA*CF*d^4*m1 +
      288*d^5*m1 + 576*CA*CF*d^5*m1 + 108*CA*m1*nf - 384*CA*d*m1*nf +
      377*CA*d^2*m1*nf - 156*CA*d^3*m1*nf + 29*CA*d^4*m1*nf -
      2*CA*d^5*m1*nf + 13680*CA*M*Yf - 24024*CA*d*M*Yf + 12936*CA*d^2*M*Yf -
      2808*CA*d^3*M*Yf + 216*CA*d^4*M*Yf - 2160*CA*m1*Yf^2 +
      4008*CA*d*m1*Yf^2 - 2368*CA*d^2*m1*Yf^2 + 568*CA*d^3*m1*Yf^2 -
      48*CA*d^4*m1*Yf^2)*j[hm213, 1, 1, 0, 0, 1, 0, 0])/
    (128*(-4 + d)*(-3 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)*m1^3) +
   (g^4*(1328*CF*m1 + 32*CA*CF*m1 - 224*CA*CF^2*m1 - 2188*CF*d*m1 -
      24*CA*CF*d*m1 + 168*CA*CF^2*d*m1 + 970*CF*d^2*m1 + 4*CA*CF*d^2*m1 +
      36*CA*CF^2*d^2*m1 - 128*CF*d^3*m1 - 16*CA*CF^2*d^3*m1 +
      32*CA*CF*m1*nf - 56*CA*CF*d*m1*nf + 36*CA*CF*d^2*m1*nf -
      10*CA*CF*d^3*m1*nf + CA*CF*d^4*m1*nf - 32*CF*m1*Yf^2 +
      848*CA*CF*m1*Yf^2 - 64*CA*CF^2*m1*Yf^2 + 56*CF*d*m1*Yf^2 -
      1328*CA*CF*d*m1*Yf^2 + 112*CA*CF^2*d*m1*Yf^2 - 28*CF*d^2*m1*Yf^2 +
      548*CA*CF*d^2*m1*Yf^2 - 56*CA*CF^2*d^2*m1*Yf^2 + 4*CF*d^3*m1*Yf^2 -
      68*CA*CF*d^3*m1*Yf^2 + 8*CA*CF^2*d^3*m1*Yf^2 - 32*CA*m1*Yf^4 +
      48*CA*d*m1*Yf^4 - 18*CA*d^2*m1*Yf^4 + 2*CA*d^3*m1*Yf^4 +
      192*CF*\[Omega] + 128*CA*CF*\[Omega] + 1664*CA*CF^2*\[Omega] -
      448*CF*d*\[Omega] - 64*CA*CF*d*\[Omega] - 2880*CA*CF^2*d*\[Omega] +
      164*CF*d^2*\[Omega] + 8*CA*CF*d^2*\[Omega] + 1128*CA*CF^2*d^2*
       \[Omega] - 16*CF*d^3*\[Omega] - 128*CA*CF^2*d^3*\[Omega] -
      112*CA*CF*nf*\[Omega] + 140*CA*CF*d*nf*\[Omega] -
      64*CA*CF*d^2*nf*\[Omega] + 13*CA*CF*d^3*nf*\[Omega] -
      CA*CF*d^4*nf*\[Omega] - 128*CF*Yf^2*\[Omega] -
      448*CA*CF*Yf^2*\[Omega] - 256*CA*CF^2*Yf^2*\[Omega] +
      192*CF*d*Yf^2*\[Omega] + 688*CA*CF*d*Yf^2*\[Omega] +
      384*CA*CF^2*d*Yf^2*\[Omega] - 72*CF*d^2*Yf^2*\[Omega] -
      272*CA*CF*d^2*Yf^2*\[Omega] - 144*CA*CF^2*d^2*Yf^2*\[Omega] +
      8*CF*d^3*Yf^2*\[Omega] + 32*CA*CF*d^3*Yf^2*\[Omega] +
      16*CA*CF^2*d^3*Yf^2*\[Omega] + 32*CA*Yf^4*\[Omega] -
      48*CA*d*Yf^4*\[Omega] + 18*CA*d^2*Yf^4*\[Omega] -
      2*CA*d^3*Yf^4*\[Omega])*j[hm213, 1, 1, 0, 1, 1, 0, 0])/
    (64*(-4 + d)^2*(-1 + d)*\[Omega]^2) +
   ((-2 + d)*g^4*(80640*CF*m1 + 43776*CA*CF^2*m1 - 161920*CF*d*m1 -
      59840*CA*CF^2*d*m1 + 129164*CF*d^2*m1 + 33600*CA*CF^2*d^2*m1 -
      52642*CF*d^3*m1 - 10752*CA*CF^2*d^3*m1 + 11670*CF*d^4*m1 +
      2216*CA*CF^2*d^4*m1 - 1348*CF*d^5*m1 - 280*CA*CF^2*d^5*m1 +
      64*CF*d^6*m1 + 16*CA*CF^2*d^6*m1 + 576*CA*CF*M*Yf + 2064*CA*CF*d*M*Yf -
      2952*CA*CF*d^2*M*Yf + 1304*CA*CF*d^3*M*Yf - 240*CA*CF*d^4*M*Yf +
      16*CA*CF*d^5*M*Yf - 11088*CA*CF*m1*Yf^2 + 14956*CA*CF*d*m1*Yf^2 -
      7573*CA*CF*d^2*m1*Yf^2 + 1867*CA*CF*d^3*m1*Yf^2 -
      232*CA*CF*d^4*m1*Yf^2 + 12*CA*CF*d^5*m1*Yf^2 + 1728*CA*m1*Yf^4 -
      2688*CA*d*m1*Yf^4 + 1628*CA*d^2*m1*Yf^4 - 482*CA*d^3*m1*Yf^4 +
      70*CA*d^4*m1*Yf^4 - 4*CA*d^5*m1*Yf^4)*j[hm215, 0, 0, 0, 1, 1, 0, 0])/
    (64*(-5 + d)*(-4 + d)^2*(-3 + d)^2*(-9 + 2*d)*m1^5) -
   (CA*(-10 + 3*d)*g^4*Yf^2*(4*CF - Yf^2)*(2*m1 - \[Omega])*
     j[hm217, 1, 1, 1, 0, 1, 0, 0])/(64*(-4 + d)*\[Omega]^2) -
   (g^4*(18800*CF*m1^3 + 4000*CA*CF^2*m1^3 - 32464*CF*d*m1^3 -
      4800*CA*CF^2*d*m1^3 + 21852*CF*d^2*m1^3 + 2040*CA*CF^2*d^2*m1^3 -
      7168*CF*d^3*m1^3 - 368*CA*CF^2*d^3*m1^3 + 1148*CF*d^4*m1^3 +
      24*CA*CF^2*d^4*m1^3 - 72*CF*d^5*m1^3 + 19400*CA*CF*m1^3*Yf^2 -
      27216*CA*CF*d*m1^3*Yf^2 + 15512*CA*CF*d^2*m1^3*Yf^2 -
      4448*CA*CF*d^3*m1^3*Yf^2 + 636*CA*CF*d^4*m1^3*Yf^2 -
      36*CA*CF*d^5*m1^3*Yf^2 - 1400*CA*m1^3*Yf^4 + 1450*CA*d*m1^3*Yf^4 -
      559*CA*d^2*m1^3*Yf^4 + 95*CA*d^3*m1^3*Yf^4 - 6*CA*d^4*m1^3*Yf^4 -
      18800*CF*m1^2*\[Omega] - 4000*CA*CF^2*m1^2*\[Omega] +
      32464*CF*d*m1^2*\[Omega] + 4800*CA*CF^2*d*m1^2*\[Omega] -
      21852*CF*d^2*m1^2*\[Omega] - 2040*CA*CF^2*d^2*m1^2*\[Omega] +
      7168*CF*d^3*m1^2*\[Omega] + 368*CA*CF^2*d^3*m1^2*\[Omega] -
      1148*CF*d^4*m1^2*\[Omega] - 24*CA*CF^2*d^4*m1^2*\[Omega] +
      72*CF*d^5*m1^2*\[Omega] - 19400*CA*CF*m1^2*Yf^2*\[Omega] +
      27216*CA*CF*d*m1^2*Yf^2*\[Omega] - 15512*CA*CF*d^2*m1^2*Yf^2*\[Omega] +
      4448*CA*CF*d^3*m1^2*Yf^2*\[Omega] - 636*CA*CF*d^4*m1^2*Yf^2*\[Omega] +
      36*CA*CF*d^5*m1^2*Yf^2*\[Omega] + 1400*CA*m1^2*Yf^4*\[Omega] -
      1450*CA*d*m1^2*Yf^4*\[Omega] + 559*CA*d^2*m1^2*Yf^4*\[Omega] -
      95*CA*d^3*m1^2*Yf^4*\[Omega] + 6*CA*d^4*m1^2*Yf^4*\[Omega] +
      24400*CF*m1*\[Omega]^2 + 4000*CA*CF^2*m1*\[Omega]^2 -
      40000*CF*d*m1*\[Omega]^2 - 4800*CA*CF^2*d*m1*\[Omega]^2 +
      25564*CF*d^2*m1*\[Omega]^2 + 2040*CA*CF^2*d^2*m1*\[Omega]^2 -
      7968*CF*d^3*m1*\[Omega]^2 - 368*CA*CF^2*d^3*m1*\[Omega]^2 +
      1212*CF*d^4*m1*\[Omega]^2 + 24*CA*CF^2*d^4*m1*\[Omega]^2 -
      72*CF*d^5*m1*\[Omega]^2 + 27200*CA*CF*m1*Yf^2*\[Omega]^2 -
      34000*CA*CF*d*m1*Yf^2*\[Omega]^2 + 17632*CA*CF*d^2*m1*Yf^2*\[Omega]^2 -
      4724*CA*CF*d^3*m1*Yf^2*\[Omega]^2 + 648*CA*CF*d^4*m1*Yf^2*\[Omega]^2 -
      36*CA*CF*d^5*m1*Yf^2*\[Omega]^2 - 3000*CA*m1*Yf^4*\[Omega]^2 +
      2850*CA*d*m1*Yf^4*\[Omega]^2 - 1005*CA*d^2*m1*Yf^4*\[Omega]^2 +
      156*CA*d^3*m1*Yf^4*\[Omega]^2 - 9*CA*d^4*m1*Yf^4*\[Omega]^2 -
      25600*CF*\[Omega]^3 + 44800*CF*d*\[Omega]^3 - 30336*CF*d^2*\[Omega]^3 +
      9920*CF*d^3*\[Omega]^3 - 1568*CF*d^4*\[Omega]^3 +
      96*CF*d^5*\[Omega]^3 - 1600*CA*CF*Yf^2*\[Omega]^3 -
      400*CA*CF*d*Yf^2*\[Omega]^3 + 904*CA*CF*d^2*Yf^2*\[Omega]^3 -
      272*CA*CF*d^3*Yf^2*\[Omega]^3 + 24*CA*CF*d^4*Yf^2*\[Omega]^3)*
     j[hm218, 1, 1, 1, 0, 1, 0, 0])/(32*(-5 + d)*(-4 + d)*(-2 + d)*(-7 + 2*d)*
     m1^2*\[Omega]^2) + (g^4*(-22176*CF*m1^2 - 6720*CA*CF^2*m1^2 +
      34680*CF*d*m1^2 + 9584*CA*CF^2*d*m1^2 - 23532*CF*d^2*m1^2 -
      5208*CA*CF^2*d^2*m1^2 + 9492*CF*d^3*m1^2 + 1352*CA*CF^2*d^3*m1^2 -
      2460*CF*d^4*m1^2 - 168*CA*CF^2*d^4*m1^2 + 372*CF*d^5*m1^2 +
      8*CA*CF^2*d^5*m1^2 - 24*CF*d^6*m1^2 - 59728*CA*CF*m1^2*Yf^2 +
      102832*CA*CF*d*m1^2*Yf^2 - 74068*CA*CF*d^2*m1^2*Yf^2 +
      28592*CA*CF*d^3*m1^2*Yf^2 - 6244*CA*CF*d^4*m1^2*Yf^2 +
      732*CA*CF*d^5*m1^2*Yf^2 - 36*CA*CF*d^6*m1^2*Yf^2 + 3268*CA*m1^2*Yf^4 -
      4168*CA*d*m1^2*Yf^4 + 2085*CA*d^2*m1^2*Yf^4 - 512*CA*d^3*m1^2*Yf^4 +
      62*CA*d^4*m1^2*Yf^4 - 3*CA*d^5*m1^2*Yf^4 + 61248*CF*m1*\[Omega] -
      103744*CF*d*m1*\[Omega] + 71888*CF*d^2*m1*\[Omega] -
      26464*CF*d^3*m1*\[Omega] + 5552*CF*d^4*m1*\[Omega] -
      640*CF*d^5*m1*\[Omega] + 32*CF*d^6*m1*\[Omega] +
      10240*CA*CF*m1*Yf^2*\[Omega] - 11552*CA*CF*d*m1*Yf^2*\[Omega] +
      4920*CA*CF*d^2*m1*Yf^2*\[Omega] - 940*CA*CF*d^3*m1*Yf^2*\[Omega] +
      68*CA*CF*d^4*m1*Yf^2*\[Omega] - 1120*CA*m1*Yf^4*\[Omega] +
      1664*CA*d*m1*Yf^4*\[Omega] - 958*CA*d^2*m1*Yf^4*\[Omega] +
      269*CA*d^3*m1*Yf^4*\[Omega] - 37*CA*d^4*m1*Yf^4*\[Omega] +
      2*CA*d^5*m1*Yf^4*\[Omega] - 8960*CA*CF*Yf^2*\[Omega]^2 +
      8832*CA*CF*d*Yf^2*\[Omega]^2 - 3248*CA*CF*d^2*Yf^2*\[Omega]^2 +
      528*CA*CF*d^3*Yf^2*\[Omega]^2 - 32*CA*CF*d^4*Yf^2*\[Omega]^2 +
      2240*CA*Yf^4*\[Omega]^2 - 2208*CA*d*Yf^4*\[Omega]^2 +
      812*CA*d^2*Yf^4*\[Omega]^2 - 132*CA*d^3*Yf^4*\[Omega]^2 +
      8*CA*d^4*Yf^4*\[Omega]^2)*j[hm218, 2, 0, 1, 0, 1, 0, 0])/
    (32*(-5 + d)*(-4 + d)^2*(-3 + d)*(-2 + d)*(-7 + 2*d)*m1*\[Omega]^2) -
   (g^4*(46656*CF*M*m1^4 + 93312*CA*CF^2*M*m1^4 - 48384*CF*d*M*m1^4 -
      96768*CA*CF^2*d*M*m1^4 + 18528*CF*d^2*M*m1^4 +
      37056*CA*CF^2*d^2*M*m1^4 - 3104*CF*d^3*M*m1^4 -
      6208*CA*CF^2*d^3*M*m1^4 + 192*CF*d^4*M*m1^4 + 384*CA*CF^2*d^4*M*m1^4 +
      7920*CA*CF*M^2*m1^3*Yf - 14216*CA*CF*d*M^2*m1^3*Yf +
      7952*CA*CF*d^2*M^2*m1^3*Yf - 1800*CA*CF*d^3*M^2*m1^3*Yf +
      144*CA*CF*d^4*M^2*m1^3*Yf - 2160*CA*m1^3*MH^2*Yf^3 +
      1668*CA*d*m1^3*MH^2*Yf^3 - 426*CA*d^2*m1^3*MH^2*Yf^3 +
      36*CA*d^3*m1^3*MH^2*Yf^3 - 46656*CF*M*m1^3*\[Omega] -
      93312*CA*CF^2*M*m1^3*\[Omega] + 48384*CF*d*M*m1^3*\[Omega] +
      96768*CA*CF^2*d*M*m1^3*\[Omega] - 18528*CF*d^2*M*m1^3*\[Omega] -
      37056*CA*CF^2*d^2*M*m1^3*\[Omega] + 3104*CF*d^3*M*m1^3*\[Omega] +
      6208*CA*CF^2*d^3*M*m1^3*\[Omega] - 192*CF*d^4*M*m1^3*\[Omega] -
      384*CA*CF^2*d^4*M*m1^3*\[Omega] - 7920*CA*CF*M^2*m1^2*Yf*\[Omega] +
      14216*CA*CF*d*M^2*m1^2*Yf*\[Omega] - 7952*CA*CF*d^2*M^2*m1^2*Yf*
       \[Omega] + 1800*CA*CF*d^3*M^2*m1^2*Yf*\[Omega] -
      144*CA*CF*d^4*M^2*m1^2*Yf*\[Omega] + 2160*CA*m1^2*MH^2*Yf^3*\[Omega] -
      1668*CA*d*m1^2*MH^2*Yf^3*\[Omega] + 426*CA*d^2*m1^2*MH^2*Yf^3*
       \[Omega] - 36*CA*d^3*m1^2*MH^2*Yf^3*\[Omega] +
      44640*CF*M*m1^2*\[Omega]^2 + 89280*CA*CF^2*M*m1^2*\[Omega]^2 -
      46352*CF*d*M*m1^2*\[Omega]^2 - 92704*CA*CF^2*d*M*m1^2*\[Omega]^2 +
      17888*CF*d^2*M*m1^2*\[Omega]^2 + 35776*CA*CF^2*d^2*M*m1^2*\[Omega]^2 -
      3040*CF*d^3*M*m1^2*\[Omega]^2 - 6080*CA*CF^2*d^3*M*m1^2*\[Omega]^2 +
      192*CF*d^4*M*m1^2*\[Omega]^2 + 384*CA*CF^2*d^4*M*m1^2*\[Omega]^2 -
      5040*CA*CF*M^2*m1*Yf*\[Omega]^2 - 408*CA*CF*d*M^2*m1*Yf*\[Omega]^2 +
      2656*CA*CF*d^2*M^2*m1*Yf*\[Omega]^2 - 944*CA*CF*d^3*M^2*m1*Yf*
       \[Omega]^2 + 96*CA*CF*d^4*M^2*m1*Yf*\[Omega]^2 +
      270*CA*m1*MH^2*Yf^3*\[Omega]^2 - 381*CA*d*m1*MH^2*Yf^3*\[Omega]^2 +
      150*CA*d^2*m1*MH^2*Yf^3*\[Omega]^2 - 18*CA*d^3*m1*MH^2*Yf^3*
       \[Omega]^2 - 63360*CF*M*m1*\[Omega]^3 - 126720*CA*CF^2*M*m1*
       \[Omega]^3 + 71968*CF*d*M*m1*\[Omega]^3 + 143936*CA*CF^2*d*M*m1*
       \[Omega]^3 - 30288*CF*d^2*M*m1*\[Omega]^3 - 60576*CA*CF^2*d^2*M*m1*
       \[Omega]^3 + 5600*CF*d^3*M*m1*\[Omega]^3 + 11200*CA*CF^2*d^3*M*m1*
       \[Omega]^3 - 384*CF*d^4*M*m1*\[Omega]^3 - 768*CA*CF^2*d^4*M*m1*
       \[Omega]^3 + 11520*CA*CF*M^2*Yf*\[Omega]^3 - 8256*CA*CF*d*M^2*Yf*
       \[Omega]^3 + 1920*CA*CF*d^2*M^2*Yf*\[Omega]^3 -
      144*CA*CF*d^3*M^2*Yf*\[Omega]^3)*j[hm220, 0, 0, 1, 1, 1, 0, 1])/
    (64*(-4 + d)*(-9 + 2*d)*(-7 + 2*d)*M*m1^3*\[Omega]^2) -
   (g^4*(-1152*CF*M*m1^2 - 2304*CA*CF^2*M*m1^2 + 1984*CF*d*M*m1^2 +
      3968*CA*CF^2*d*M*m1^2 - 816*CF*d^2*M*m1^2 - 1632*CA*CF^2*d^2*M*m1^2 +
      96*CF*d^3*M*m1^2 + 192*CA*CF^2*d^3*M*m1^2 + 1920*CA*CF*M^2*m1*Yf -
      1616*CA*CF*d*M^2*m1*Yf + 472*CA*CF*d^2*M^2*m1*Yf -
      48*CA*CF*d^3*M^2*m1*Yf - 90*CA*m1*MH^2*Yf^3 + 27*CA*d*m1*MH^2*Yf^3 -
      1728*CF*M*m1*\[Omega] - 3456*CA*CF^2*M*m1*\[Omega] +
      960*CF*d*M*m1*\[Omega] + 1920*CA*CF^2*d*M*m1*\[Omega] -
      128*CF*d^2*M*m1*\[Omega] - 256*CA*CF^2*d^2*M*m1*\[Omega] -
      480*CA*CF*M^2*Yf*\[Omega] + 304*CA*CF*d*M^2*Yf*\[Omega] -
      48*CA*CF*d^2*M^2*Yf*\[Omega])*j[hm220, 0, 1, 1, 1, 1, 0, 0])/
    (128*(-4 + d)*(-9 + 2*d)*M*m1*\[Omega]^2) +
   (g^4*(288*CF*M*m1^4 + 576*CA*CF^2*M*m1^4 + 1520*CF*d*M*m1^4 +
      3040*CA*CF^2*d*M*m1^4 - 784*CF*d^2*M*m1^4 - 1568*CA*CF^2*d^2*M*m1^4 +
      96*CF*d^3*M*m1^4 + 192*CA*CF^2*d^3*M*m1^4 + 1584*CA*CF*M^2*m1^3*Yf -
      568*CA*CF*d*M^2*m1^3*Yf - 24*CA*CF*d^2*M^2*m1^3*Yf +
      16*CA*CF*d^3*M^2*m1^3*Yf - 81*CA*m1^3*MH^2*Yf^3 +
      45*CA*d*m1^3*MH^2*Yf^3 - 6*CA*d^2*m1^3*MH^2*Yf^3 -
      2592*CF*M*m1^3*\[Omega] - 5184*CA*CF^2*M*m1^3*\[Omega] +
      720*CF*d*M*m1^3*\[Omega] + 1440*CA*CF^2*d*M*m1^3*\[Omega] +
      112*CF*d^2*M*m1^3*\[Omega] + 224*CA*CF^2*d^2*M*m1^3*\[Omega] -
      32*CF*d^3*M*m1^3*\[Omega] - 64*CA*CF^2*d^3*M*m1^3*\[Omega] -
      1584*CA*CF*M^2*m1^2*Yf*\[Omega] + 568*CA*CF*d*M^2*m1^2*Yf*\[Omega] +
      24*CA*CF*d^2*M^2*m1^2*Yf*\[Omega] - 16*CA*CF*d^3*M^2*m1^2*Yf*\[Omega] +
      81*CA*m1^2*MH^2*Yf^3*\[Omega] - 45*CA*d*m1^2*MH^2*Yf^3*\[Omega] +
      6*CA*d^2*m1^2*MH^2*Yf^3*\[Omega] - 1728*CF*M*m1^2*\[Omega]^2 -
      3456*CA*CF^2*M*m1^2*\[Omega]^2 + 1392*CF*d*M*m1^2*\[Omega]^2 +
      2784*CA*CF^2*d*M*m1^2*\[Omega]^2 - 368*CF*d^2*M*m1^2*\[Omega]^2 -
      736*CA*CF^2*d^2*M*m1^2*\[Omega]^2 + 32*CF*d^3*M*m1^2*\[Omega]^2 +
      64*CA*CF^2*d^3*M*m1^2*\[Omega]^2 + 768*CA*CF*M^2*m1*Yf*\[Omega]^2 -
      448*CA*CF*d*M^2*m1*Yf*\[Omega]^2 + 64*CA*CF*d^2*M^2*m1*Yf*\[Omega]^2 -
      144*CA*m1*MH^2*Yf^3*\[Omega]^2 + 84*CA*d*m1*MH^2*Yf^3*\[Omega]^2 -
      12*CA*d^2*m1*MH^2*Yf^3*\[Omega]^2 + 384*CA*CF*M^2*Yf*\[Omega]^3 -
      224*CA*CF*d*M^2*Yf*\[Omega]^3 + 32*CA*CF*d^2*M^2*Yf*\[Omega]^3)*
     j[hm220, 0, 1, 1, 1, 1, 1, 0])/(32*(-3 + d)*(-9 + 2*d)*M*m1*
     \[Omega]^2) - (CA*g^4*\[Omega]*(16*CF*M^2*m1*Yf - 3*m1*MH^2*Yf^3 +
      8*CF*M^2*Yf*\[Omega])*j[hm220, 0, 2, 1, 1, 1, 1, 0])/
    (8*(-9 + 2*d)*M*m1) + (CA*(-3 + d)*(-10 + 3*d)*g^4*(4*CF - Yf^2)*
     (4*CF*m1^2 - m1*Yf^2*\[Omega] + 4*CF*\[Omega]^2)*
     j[hm221, 0, 0, 1, 1, 1, 0, 1])/(16*(-4 + d)*(-7 + 2*d)*m1*\[Omega]^2) -
   (CA*(-2 + d)*g^4*(4*CF - Yf^2)^2*j[hm221, 0, 1, 0, 1, 1, 1, 0])/
    (64*(-4 + d)*\[Omega]^2) +
   (g^4*(-136*CF*m1^3 - 272*CA*CF^2*m1^3 + 40*CF*d*m1^3 + 80*CA*CF^2*d*m1^3 +
      20*CA*CF*m1^3*Yf^2 - 4*CA*CF*d*m1^3*Yf^2 - 5*CA*m1^3*Yf^4 +
      CA*d*m1^3*Yf^4 + 72*CF*m1^2*\[Omega] + 272*CA*CF^2*m1^2*\[Omega] -
      24*CF*d*m1^2*\[Omega] - 80*CA*CF^2*d*m1^2*\[Omega] -
      52*CA*CF*m1^2*Yf^2*\[Omega] + 12*CA*CF*d*m1^2*Yf^2*\[Omega] +
      5*CA*m1^2*Yf^4*\[Omega] - CA*d*m1^2*Yf^4*\[Omega] +
      160*CF*m1*\[Omega]^2 - 256*CA*CF^2*m1*\[Omega]^2 -
      40*CF*d*m1*\[Omega]^2 + 80*CA*CF^2*d*m1*\[Omega]^2 +
      160*CA*CF*m1*Yf^2*\[Omega]^2 - 44*CA*CF*d*m1*Yf^2*\[Omega]^2 -
      4*CA*m1*Yf^4*\[Omega]^2 + CA*d*m1*Yf^4*\[Omega]^2 - 128*CF*\[Omega]^3 +
      32*CF*d*\[Omega]^3 - 64*CA*CF*Yf^2*\[Omega]^3 +
      16*CA*CF*d*Yf^2*\[Omega]^3)*j[hm221, 0, 1, 1, 0, 1, 1, 1])/
    (16*(-3 + d)*\[Omega]^2) -
   (CA*g^4*(4*CF - Yf^2)*(96*CF*m1^2 - 56*CF*d*m1^2 + 8*CF*d^2*m1^2 -
      42*m1^2*Yf^2 + 26*d*m1^2*Yf^2 - 4*d^2*m1^2*Yf^2 + 168*CF*m1*\[Omega] -
      104*CF*d*m1*\[Omega] + 16*CF*d^2*m1*\[Omega] - 24*m1*Yf^2*\[Omega] +
      14*d*m1*Yf^2*\[Omega] - 2*d^2*m1*Yf^2*\[Omega] + 112*CF*\[Omega]^2 -
      60*CF*d*\[Omega]^2 + 8*CF*d^2*\[Omega]^2 + 28*Yf^2*\[Omega]^2 -
      15*d*Yf^2*\[Omega]^2 + 2*d^2*Yf^2*\[Omega]^2)*
     j[hm221, 0, 1, 1, 1, 1, 0, 1])/(32*(-4 + d)*(-3 + d)*\[Omega]^2) -
   (g^4*(-64*CA*CF^2*m1^2 + 16*CA*CF^2*d*m1^2 + 8*CA*CF*m1^2*Yf^2 +
      2*CA*m1^2*Yf^4 - CA*d*m1^2*Yf^4 - 64*CF*m1*\[Omega] +
      160*CA*CF^2*m1*\[Omega] + 16*CF*d*m1*\[Omega] -
      48*CA*CF^2*d*m1*\[Omega] - 88*CA*CF*m1*Yf^2*\[Omega] +
      24*CA*CF*d*m1*Yf^2*\[Omega] + 4*CA*m1*Yf^4*\[Omega] -
      CA*d*m1*Yf^4*\[Omega] + 64*CF*\[Omega]^2 - 16*CF*d*\[Omega]^2 +
      32*CA*CF*Yf^2*\[Omega]^2 - 8*CA*CF*d*Yf^2*\[Omega]^2)*
     j[hm221, 0, 2, 1, 0, 1, 1, 1])/(8*(-4 + d)*(-3 + d)) -
   (CF*(-8 + 3*d)*g^4*(-960 + 1968*d - 1428*d^2 + 466*d^3 - 70*d^4 + 4*d^5 +
      320*CA*Yf^2 - 384*CA*d*Yf^2 + 161*CA*d^2*Yf^2 - 29*CA*d^3*Yf^2 +
      2*CA*d^4*Yf^2)*j[hm222, 0, 0, 1, 1, 1, 0, 0])/
    (32*(-5 + d)*(-4 + d)^2*(-3 + d)*(-2 + d)*m1^2) -
   ((-5 + 2*d)*g^4*(-9728*CF*m1^2 + 10656*CF*d*m1^2 - 3424*CF*d^2*m1^2 +
      56*CF*d^3*m1^2 + 136*CF*d^4*m1^2 - 16*CF*d^5*m1^2 -
      6304*CA*CF*m1^2*Yf^2 + 8640*CA*CF*d*m1^2*Yf^2 -
      4480*CA*CF*d^2*m1^2*Yf^2 + 1128*CA*CF*d^3*m1^2*Yf^2 -
      144*CA*CF*d^4*m1^2*Yf^2 + 8*CA*CF*d^5*m1^2*Yf^2 + 586*CA*m1^2*Yf^4 -
      663*CA*d*m1^2*Yf^4 + 257*CA*d^2*m1^2*Yf^4 - 40*CA*d^3*m1^2*Yf^4 +
      2*CA*d^4*m1^2*Yf^4 + 3904*CF*m1*\[Omega] - 2912*CF*d*m1*\[Omega] -
      288*CF*d^2*m1*\[Omega] + 704*CF*d^3*m1*\[Omega] -
      192*CF*d^4*m1*\[Omega] + 16*CF*d^5*m1*\[Omega] +
      4640*CA*CF*m1*Yf^2*\[Omega] - 5680*CA*CF*d*m1*Yf^2*\[Omega] +
      2312*CA*CF*d^2*m1*Yf^2*\[Omega] - 312*CA*CF*d^3*m1*Yf^2*\[Omega] -
      12*CA*CF*d^4*m1*Yf^2*\[Omega] + 4*CA*CF*d^5*m1*Yf^2*\[Omega] -
      640*CA*m1*Yf^4*\[Omega] + 808*CA*d*m1*Yf^4*\[Omega] -
      366*CA*d^2*m1*Yf^4*\[Omega] + 71*CA*d^3*m1*Yf^4*\[Omega] -
      5*CA*d^4*m1*Yf^4*\[Omega] - 192*CA*CF*d*Yf^2*\[Omega]^2 +
      208*CA*CF*d^2*Yf^2*\[Omega]^2 - 72*CA*CF*d^3*Yf^2*\[Omega]^2 +
      8*CA*CF*d^4*Yf^2*\[Omega]^2 + 48*CA*Yf^4*\[Omega]^2 -
      52*CA*d*Yf^4*\[Omega]^2 + 18*CA*d^2*Yf^4*\[Omega]^2 -
      2*CA*d^3*Yf^4*\[Omega]^2)*j[hm222, 0, 1, 1, 1, 0, 0, 0])/
    (128*(-5 + d)*(-4 + d)^2*(-3 + d)*(-2 + d)*m1^3*\[Omega]^2) -
   (g^4*(1104*CF*m1^3 - 1752*CF*d*m1^3 + 952*CF*d^2*m1^3 - 208*CF*d^3*m1^3 +
      16*CF*d^4*m1^3 - 188*CA*CF*m1^3*Yf^2 + 68*CA*CF*d*m1^3*Yf^2 +
      72*CA*CF*d^2*m1^3*Yf^2 - 36*CA*CF*d^3*m1^3*Yf^2 +
      4*CA*CF*d^4*m1^3*Yf^2 - 60*CA*m1^3*Yf^4 + 68*CA*d*m1^3*Yf^4 -
      25*CA*d^2*m1^3*Yf^4 + 3*CA*d^3*m1^3*Yf^4 - 336*CF*m1^2*\[Omega] +
      920*CF*d*m1^2*\[Omega] - 664*CF*d^2*m1^2*\[Omega] +
      176*CF*d^3*m1^2*\[Omega] - 16*CF*d^4*m1^2*\[Omega] +
      956*CA*CF*m1^2*Yf^2*\[Omega] - 900*CA*CF*d*m1^2*Yf^2*\[Omega] +
      216*CA*CF*d^2*m1^2*Yf^2*\[Omega] + 4*CA*CF*d^3*m1^2*Yf^2*\[Omega] -
      4*CA*CF*d^4*m1^2*Yf^2*\[Omega] - 36*CA*m1^2*Yf^4*\[Omega] +
      36*CA*d*m1^2*Yf^4*\[Omega] - 11*CA*d^2*m1^2*Yf^4*\[Omega] +
      CA*d^3*m1^2*Yf^4*\[Omega] + 192*CF*m1*\[Omega]^2 -
      368*CF*d*m1*\[Omega]^2 + 184*CF*d^2*m1*\[Omega]^2 -
      24*CF*d^3*m1*\[Omega]^2 - 224*CA*CF*m1*Yf^2*\[Omega]^2 +
      140*CA*CF*d*m1*Yf^2*\[Omega]^2 + 28*CA*CF*d^2*m1*Yf^2*\[Omega]^2 -
      28*CA*CF*d^3*m1*Yf^2*\[Omega]^2 + 4*CA*CF*d^4*m1*Yf^2*\[Omega]^2 +
      12*CA*m1*Yf^4*\[Omega]^2 - 16*CA*d*m1*Yf^4*\[Omega]^2 +
      7*CA*d^2*m1*Yf^4*\[Omega]^2 - CA*d^3*m1*Yf^4*\[Omega]^2 +
      384*CF*\[Omega]^3 - 208*CF*d*\[Omega]^3 - 8*CF*d^2*\[Omega]^3 +
      8*CF*d^3*\[Omega]^3 + 80*CA*CF*Yf^2*\[Omega]^3 -
      68*CA*CF*d*Yf^2*\[Omega]^3 + 12*CA*CF*d^2*Yf^2*\[Omega]^3)*
     j[hm222, 0, 1, 1, 1, 0, 1, 0])/(16*(-5 + d)*(-4 + d)*(-2 + d)*m1^2*
     \[Omega]^2) + (g^4*(3840*CF*m1^2 - 3984*CF*d*m1^2 + 1368*CF*d^2*m1^2 -
      184*CF*d^3*m1^2 + 8*CF*d^4*m1^2 + 2320*CA*CF*m1^2*Yf^2 -
      2756*CA*CF*d*m1^2*Yf^2 + 1172*CA*CF*d^2*m1^2*Yf^2 -
      220*CA*CF*d^3*m1^2*Yf^2 + 16*CA*CF*d^4*m1^2*Yf^2 - 20*CA*m1^2*Yf^4 +
      30*CA*d*m1^2*Yf^4 - 14*CA*d^2*m1^2*Yf^4 + 2*CA*d^3*m1^2*Yf^4 -
      4160*CF*m1*\[Omega] + 4240*CF*d*m1*\[Omega] - 1416*CF*d^2*m1*\[Omega] +
      184*CF*d^3*m1*\[Omega] - 8*CF*d^4*m1*\[Omega] -
      2640*CA*CF*m1*Yf^2*\[Omega] + 3092*CA*CF*d*m1*Yf^2*\[Omega] -
      1284*CA*CF*d^2*m1*Yf^2*\[Omega] + 232*CA*CF*d^3*m1*Yf^2*\[Omega] -
      16*CA*CF*d^4*m1*Yf^2*\[Omega] + 40*CA*m1*Yf^4*\[Omega] -
      46*CA*d*m1*Yf^4*\[Omega] + 17*CA*d^2*m1*Yf^4*\[Omega] -
      2*CA*d^3*m1*Yf^4*\[Omega] - 640*CA*CF*d*Yf^2*\[Omega]^2 +
      672*CA*CF*d^2*Yf^2*\[Omega]^2 - 224*CA*CF*d^3*Yf^2*\[Omega]^2 +
      24*CA*CF*d^4*Yf^2*\[Omega]^2 + 160*CA*Yf^4*\[Omega]^2 -
      168*CA*d*Yf^4*\[Omega]^2 + 56*CA*d^2*Yf^4*\[Omega]^2 -
      6*CA*d^3*Yf^4*\[Omega]^2)*j[hm222, 0, 1, 1, 1, 1, 0, 0])/
    (32*(-5 + d)*(-4 + d)*(-2 + d)*m1*\[Omega]^2) +
   (g^4*(-80*CF*m1^3 + 36*CF*d*m1^3 - 4*CF*d^2*m1^3 + 86*CA*CF*m1^3*Yf^2 -
      50*CA*CF*d*m1^3*Yf^2 + 8*CA*CF*d^2*m1^3*Yf^2 - 12*CA*m1^3*Yf^4 +
      3*CA*d*m1^3*Yf^4 + 80*CF*m1^2*\[Omega] - 36*CF*d*m1^2*\[Omega] +
      4*CF*d^2*m1^2*\[Omega] + 2*CA*CF*m1^2*Yf^2*\[Omega] +
      26*CA*CF*d*m1^2*Yf^2*\[Omega] - 8*CA*CF*d^2*m1^2*Yf^2*\[Omega] -
      10*CA*m1^2*Yf^4*\[Omega] + 3*CA*d*m1^2*Yf^4*\[Omega] -
      80*CF*m1*\[Omega]^2 + 36*CF*d*m1*\[Omega]^2 - 4*CF*d^2*m1*\[Omega]^2 -
      2*CA*CF*m1*Yf^2*\[Omega]^2 + 18*CA*CF*d*m1*Yf^2*\[Omega]^2 -
      4*CA*CF*d^2*m1*Yf^2*\[Omega]^2 - CA*m1*Yf^4*\[Omega]^2 -
      16*CA*CF*d*Yf^2*\[Omega]^3 + 4*CA*CF*d^2*Yf^2*\[Omega]^3 +
      4*CA*Yf^4*\[Omega]^3 - CA*d*Yf^4*\[Omega]^3)*j[hm222, 0, 2, 1, 1, 0, 1,
      0])/(16*(-5 + d)*(-4 + d)*m1*\[Omega]^2) +
   (g^4*(-8*CA*CF*m1^3*Yf^2 + 4*CA*CF*d*m1^3*Yf^2 + CA*m1^3*Yf^4 -
      160*CF*m1^2*\[Omega] + 32*CF*d*m1^2*\[Omega] -
      112*CA*CF*m1^2*Yf^2*\[Omega] + 20*CA*CF*d*m1^2*Yf^2*\[Omega] +
      9*CA*m1^2*Yf^4*\[Omega] - 2*CA*d*m1^2*Yf^4*\[Omega] +
      160*CF*m1*\[Omega]^2 - 32*CF*d*m1*\[Omega]^2 +
      112*CA*CF*m1*Yf^2*\[Omega]^2 - 40*CA*CF*d*m1*Yf^2*\[Omega]^2 +
      4*CA*CF*d^2*m1*Yf^2*\[Omega]^2 - 4*CA*m1*Yf^4*\[Omega]^2 +
      CA*d*m1*Yf^4*\[Omega]^2 + 32*CA*CF*d*Yf^2*\[Omega]^3 -
      8*CA*CF*d^2*Yf^2*\[Omega]^3 - 8*CA*Yf^4*\[Omega]^3 +
      2*CA*d*Yf^4*\[Omega]^3)*j[hm222, 0, 2, 1, 1, 1, 0, 0])/
    (16*(-5 + d)*(-4 + d)*m1*\[Omega]^2) -
   (g^4*(128*CF - 1632*CF*d + 1280*CF*d^2 - 320*CF*d^3 + 24*CF*d^4 +
      1152*CA*CF*Yf^2 - 1424*CA*CF*d*Yf^2 + 564*CA*CF*d^2*Yf^2 -
      72*CA*CF*d^3*Yf^2 - 240*CA*Yf^4 + 242*CA*d*Yf^4 - 81*CA*d^2*Yf^4 +
      9*CA*d^3*Yf^4)*j[hm222, 1, 0, 1, 0, 0, 1, 0])/
    (64*(-4 + d)*(-3 + d)*(-7 + 2*d)*m1^2) -
   ((-2 + d)*g^4*(32*CF*M*m1^2 + 64*CA*CF^2*M*m1^2 + 192*CF*d*M*m1^2 +
      384*CA*CF^2*d*M*m1^2 - 112*CF*d^2*M*m1^2 - 224*CA*CF^2*d^2*M*m1^2 +
      16*CF*d^3*M*m1^2 + 32*CA*CF^2*d^3*M*m1^2 - 48*CA*CF*M^2*m1*Yf +
      136*CA*CF*d*M^2*m1*Yf - 64*CA*CF*d^2*M^2*m1*Yf +
      8*CA*CF*d^3*M^2*m1*Yf + 232*CA*CF*M*m1^2*Yf^2 -
      140*CA*CF*d*M*m1^2*Yf^2 + 20*CA*CF*d^2*M*m1^2*Yf^2 +
      45*CA*m1*MH^2*Yf^3 - 24*CA*d*m1*MH^2*Yf^3 + 3*CA*d^2*m1*MH^2*Yf^3 -
      58*CA*M*m1^2*Yf^4 + 35*CA*d*M*m1^2*Yf^4 - 5*CA*d^2*M*m1^2*Yf^4 -
      176*CF*M*m1*\[Omega] - 352*CA*CF^2*M*m1*\[Omega] -
      144*CF*d*M*m1*\[Omega] - 288*CA*CF^2*d*M*m1*\[Omega] +
      112*CF*d^2*M*m1*\[Omega] + 224*CA*CF^2*d^2*M*m1*\[Omega] -
      16*CF*d^3*M*m1*\[Omega] - 32*CA*CF^2*d^3*M*m1*\[Omega] -
      432*CA*CF*M^2*Yf*\[Omega] + 240*CA*CF*d*M^2*Yf*\[Omega] -
      32*CA*CF*d^2*M^2*Yf*\[Omega] + 24*CA*CF*M*m1*Yf^2*\[Omega] -
      8*CA*CF*d*M*m1*Yf^2*\[Omega] - 6*CA*M*m1*Yf^4*\[Omega] +
      2*CA*d*M*m1*Yf^4*\[Omega])*j[hm223, 0, 0, 1, 1, 1, 0, 0])/
    (64*(-5 + d)*(-4 + d)*(-3 + d)*M*m1^3*\[Omega]^2) -
   (CA*g^4*Yf^2*(4*CF - Yf^2)*(-18*m1 + 5*d*m1 + 7*\[Omega] - 2*d*\[Omega])*
     j[hm223, 0, 1, 1, 0, 1, 1, 0])/(16*(-4 + d)*\[Omega]^2) -
   (CA*(-2 + d)*g^4*Yf^2*(4*CF - Yf^2)*j[hm223, 0, 1, 1, 1, 1, 0, 0])/
    (64*(-4 + d)*\[Omega]^2) + (CA*(-3 + d)*g^4*Yf^2*(4*CF - Yf^2)*
     j[hm223, 0, 2, 1, 0, 0, 1, 0])/(32*(-4 + d)^2*\[Omega]^2) +
   (CA*g^4*Yf^2*(4*CF - Yf^2)*(188*m1^2 - 110*d*m1^2 + 16*d^2*m1^2 -
      56*m1*\[Omega] + 30*d*m1*\[Omega] - 4*d^2*m1*\[Omega] + 52*\[Omega]^2 -
      29*d*\[Omega]^2 + 4*d^2*\[Omega]^2)*j[hm223, 0, 2, 1, 0, 1, 1, 0])/
    (32*(-4 + d)^2*(-3 + d)*\[Omega]^2) +
   (CA*g^4*Yf^2*(4*CF - Yf^2)*(-5*m1^3 + d*m1^3 - 9*m1^2*\[Omega] +
      3*d*m1^2*\[Omega] + 8*m1*\[Omega]^2 - 2*d*m1*\[Omega]^2 -
      4*\[Omega]^3 + d*\[Omega]^3)*j[hm223, 1, 0, 1, 1, 1, 1, 0])/
    (16*(-3 + d)*\[Omega]^2) - (CA*g^4*Yf^2*(4*CF - Yf^2)*
     (2*m1 - 4*d*m1 + d^2*m1 + 28*\[Omega] - 15*d*\[Omega] + 2*d^2*\[Omega])*
     j[hm223, 1, 1, 1, 0, 0, 1, 0])/(32*(-4 + d)*(-7 + 2*d)*\[Omega]^2) -
   (CA*g^4*Yf^2*(4*CF - Yf^2)*(98*m1^2 - 56*d*m1^2 + 8*d^2*m1^2 -
      32*m1*\[Omega] + 16*d*m1*\[Omega] - 2*d^2*m1*\[Omega] + 28*\[Omega]^2 -
      15*d*\[Omega]^2 + 2*d^2*\[Omega]^2)*j[hm223, 1, 1, 1, 1, 0, 1, 0])/
    (32*(-4 + d)*(-3 + d)*\[Omega]^2) -
   (CA*(-9 + 2*d)*g^4*m1^2*Yf^2*(4*CF - Yf^2)*(-3*m1^3 + d*m1^3 +
      10*m1^2*\[Omega] - 3*d*m1^2*\[Omega] - 8*m1*\[Omega]^2 +
      2*d*m1*\[Omega]^2 + 4*\[Omega]^3 - d*\[Omega]^3)*
     j[hm223, 2, 0, 1, 1, 1, 1, 0])/(4*(-4 + d)^2*(-3 + d)*\[Omega]^2) -
   (CA*g^4*(24*CF*M^2*Yf - 3*MH^2*Yf^3)*(-2*m1 + d*m1 - 9*\[Omega] +
      2*d*\[Omega])*j[hm224, 1, 1, 1, 1, 0, 1, 0])/
    (32*(-9 + 2*d)*M*\[Omega]^2) - (CF*(-2 + d)*g^4*(2 + CA*Yf^2)*
     (-452*m1 + 366*d*m1 - 99*d^2*m1 + 9*d^3*m1 + 312*\[Omega] -
      254*d*\[Omega] + 68*d^2*\[Omega] - 6*d^3*\[Omega])*
     j[hm226, 0, 0, 1, 0, 1, 1, 0])/(16*(-5 + d)*(-4 + d)^2*(-3 + d)*m1^2*
     \[Omega]^2) - (CF*g^4*(2 + CA*Yf^2)*(-8*m1 + 3*d*m1 - 4*\[Omega] +
      d*\[Omega])*j[hm226, 0, 1, 0, 1, 1, 1, 0])/(4*(-4 + d)*\[Omega]^2) -
   (CF*(-2 + d)*g^4*(2 + CA*Yf^2)*j[hm226, 0, 1, 1, 0, 1, 1, 0])/
    (16*(-4 + d)*\[Omega]^2) +
   (g^4*(960*CF*m1^2 - 752*CF*d*m1^2 + 192*CF*d^2*m1^2 - 16*CF*d^3*m1^2 +
      156*CA*CF*m1^2*Yf^2 + 108*CA*CF*d*m1^2*Yf^2 - 100*CA*CF*d^2*m1^2*Yf^2 +
      16*CA*CF*d^3*m1^2*Yf^2 + 81*CA*m1^2*Yf^4 - 121*CA*d*m1^2*Yf^4 +
      49*CA*d^2*m1^2*Yf^4 - 6*CA*d^3*m1^2*Yf^4 - 240*CF*m1*\[Omega] +
      128*CF*d*m1*\[Omega] - 16*CF*d^2*m1*\[Omega] -
      984*CA*CF*m1*Yf^2*\[Omega] + 696*CA*CF*d*m1*Yf^2*\[Omega] -
      160*CA*CF*d^2*m1*Yf^2*\[Omega] + 12*CA*CF*d^3*m1*Yf^2*\[Omega] +
      216*CA*m1*Yf^4*\[Omega] - 158*CA*d*m1*Yf^4*\[Omega] +
      38*CA*d^2*m1*Yf^4*\[Omega] - 3*CA*d^3*m1*Yf^4*\[Omega] +
      640*CA*CF*Yf^2*\[Omega]^2 - 512*CA*CF*d*Yf^2*\[Omega]^2 +
      136*CA*CF*d^2*Yf^2*\[Omega]^2 - 12*CA*CF*d^3*Yf^2*\[Omega]^2 -
      160*CA*Yf^4*\[Omega]^2 + 128*CA*d*Yf^4*\[Omega]^2 -
      34*CA*d^2*Yf^4*\[Omega]^2 + 3*CA*d^3*Yf^4*\[Omega]^2)*
     j[hm226, 0, 2, 0, 1, 1, 0, 0])/(64*(-4 + d)^2*(-3 + d)*(-7 + 2*d)*m1^2*
     \[Omega]^2) + (CF*g^4*(2 + CA*Yf^2)*(24*m1^2 - 14*d*m1^2 + 2*d^2*m1^2 +
      108*m1*\[Omega] - 66*d*m1*\[Omega] + 10*d^2*m1*\[Omega] +
      16*\[Omega]^2 - 8*d*\[Omega]^2 + d^2*\[Omega]^2)*
     j[hm226, 0, 2, 0, 1, 1, 1, 0])/(8*(-4 + d)^2*(-3 + d)*\[Omega]^2) -
   (CF*g^4*(2 + CA*Yf^2)*(24*m1^2 - 14*d*m1^2 + 2*d^2*m1^2 + 42*m1*\[Omega] -
      26*d*m1*\[Omega] + 4*d^2*m1*\[Omega] + 28*\[Omega]^2 -
      15*d*\[Omega]^2 + 2*d^2*\[Omega]^2)*j[hm226, 1, 1, 1, 1, 1, 0, 0])/
    (8*(-4 + d)*(-3 + d)*\[Omega]^2) +
   (CF*(-9 + 2*d)*g^4*m1^2*(2 + CA*Yf^2)*(-4*m1^2 + d*m1^2 + 18*m1*\[Omega] -
      5*d*m1*\[Omega] - 8*\[Omega]^2 + 2*d*\[Omega]^2)*
     j[hm226, 2, 0, 1, 1, 1, 1, 0])/((-4 + d)^2*(-3 + d)*\[Omega]) +
   ((-1 + CA)*(1 + CA)*(-9 + 2*d)*g^4*m1*(m1 - \[Omega])*
     (-2*CA*m1^2 + CA*d*m1^2 - 3*CA*m1*\[Omega] - M*Yf*\[Omega])*
     j[hm227, 0, 2, 1, 0, 1, 1, 1])/((-4 + d)*(-3 + d)*\[Omega]) -
   (g^4*(158720*CF - 353440*CF*d + 321264*CF*d^2 - 152704*CF*d^3 +
      40088*CF*d^4 - 5520*CF*d^5 + 312*CF*d^6 - 8000*CA*CF*Yf^2 +
      29880*CA*CF*d*Yf^2 - 29088*CA*CF*d^2*Yf^2 + 12120*CA*CF*d^3*Yf^2 -
      2320*CA*CF*d^4*Yf^2 + 168*CA*CF*d^5*Yf^2 + 2400*CA*Yf^4 -
      4100*CA*d*Yf^4 + 2744*CA*d^2*Yf^4 - 899*CA*d^3*Yf^4 + 144*CA*d^4*Yf^4 -
      9*CA*d^5*Yf^4)*j[hm228, 1, 0, 1, 0, 0, 1, 0])/
    (64*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)*(-7 + 2*d)*m1^2) -
   (CA*(-3 + d)*(-10 + 3*d)*g^4*m1*Yf^2*(4*CF - Yf^2)*
     j[hm228, 1, 0, 1, 1, 0, 1, 0])/(32*(-4 + d)*(-7 + 2*d)*\[Omega]^2) +
   (CA*g^4*Yf^2*(4*CF - Yf^2)*(-22*m1 + 7*d*m1 + 2*\[Omega] - d*\[Omega])*
     j[hm228, 1, 1, 1, 0, 0, 1, 0])/(64*(-4 + d)*\[Omega]^2) -
   (CA*g^4*Yf^2*(4*CF - Yf^2)*(-10*m1^3 + 2*d*m1^3 + 12*m1*\[Omega]^2 -
      3*d*m1*\[Omega]^2 - 4*\[Omega]^3 + d*\[Omega]^3)*
     j[hm228, 1, 1, 1, 0, 1, 1, 0])/(16*(-3 + d)*\[Omega]^2) +
   (CA*(-7 + 2*d)*g^4*m1*Yf^2*(4*CF - Yf^2)*(m1 - \[Omega])*
     j[hm228, 1, 1, 1, 1, 0, 1, 0])/(16*(-3 + d)*\[Omega]^2) +
   (CA*g^4*m1^2*Yf^2*(4*CF - Yf^2)*(-20*m1 + 6*d*m1 - 3*\[Omega] +
      d*\[Omega])*j[hm228, 2, 0, 0, 1, 1, 1, 0])/(16*(-4 + d)*(-3 + d)*
     \[Omega]^2) - (CA*g^4*m1^2*Yf^2*(4*CF - Yf^2)*
     (-3*m1^3 + d*m1^3 + 8*m1^2*\[Omega] - 2*d*m1^2*\[Omega] -
      12*m1*\[Omega]^2 + 3*d*m1*\[Omega]^2 + 4*\[Omega]^3 - d*\[Omega]^3)*
     j[hm228, 2, 1, 1, 0, 1, 1, 0])/(4*(-4 + d)*(-3 + d)*\[Omega]^2) -
   (g^4*(768*CF*m1^3 - 624*CF*d*m1^3 + 136*CF*d^2*m1^3 - 8*CF*d^3*m1^3 +
      896*CA*CF*m1^3*Yf^2 - 1012*CA*CF*d*m1^3*Yf^2 +
      392*CA*CF*d^2*m1^3*Yf^2 - 64*CA*CF*d^3*m1^3*Yf^2 +
      4*CA*CF*d^4*m1^3*Yf^2 - 18*CA*m1^3*Yf^4 + 21*CA*d*m1^3*Yf^4 -
      8*CA*d^2*m1^3*Yf^4 + CA*d^3*m1^3*Yf^4 - 864*CF*m1^2*\[Omega] +
      704*CF*d*m1^2*\[Omega] - 152*CF*d^2*m1^2*\[Omega] +
      8*CF*d^3*m1^2*\[Omega] - 992*CA*CF*m1^2*Yf^2*\[Omega] +
      1116*CA*CF*d*m1^2*Yf^2*\[Omega] - 428*CA*CF*d^2*m1^2*Yf^2*\[Omega] +
      68*CA*CF*d^3*m1^2*Yf^2*\[Omega] - 4*CA*CF*d^4*m1^2*Yf^2*\[Omega] +
      24*CA*m1^2*Yf^4*\[Omega] - 26*CA*d*m1^2*Yf^4*\[Omega] +
      9*CA*d^2*m1^2*Yf^4*\[Omega] - CA*d^3*m1^2*Yf^4*\[Omega] -
      192*CF*m1*\[Omega]^2 + 368*CF*d*m1*\[Omega]^2 -
      184*CF*d^2*m1*\[Omega]^2 + 24*CF*d^3*m1*\[Omega]^2 +
      224*CA*CF*m1*Yf^2*\[Omega]^2 - 332*CA*CF*d*m1*Yf^2*\[Omega]^2 +
      180*CA*CF*d^2*m1*Yf^2*\[Omega]^2 - 44*CA*CF*d^3*m1*Yf^2*\[Omega]^2 +
      4*CA*CF*d^4*m1*Yf^2*\[Omega]^2 + 36*CA*m1*Yf^4*\[Omega]^2 -
      36*CA*d*m1*Yf^4*\[Omega]^2 + 11*CA*d^2*m1*Yf^4*\[Omega]^2 -
      CA*d^3*m1*Yf^4*\[Omega]^2 - 384*CF*\[Omega]^3 + 208*CF*d*\[Omega]^3 +
      8*CF*d^2*\[Omega]^3 - 8*CF*d^3*\[Omega]^3 - 80*CA*CF*Yf^2*\[Omega]^3 +
      68*CA*CF*d*Yf^2*\[Omega]^3 - 12*CA*CF*d^2*Yf^2*\[Omega]^3)*
     j[hm229, 2, 1, 0, 1, 0, 1, 0])/(8*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)*
     \[Omega]^2) + (g^4*(1728*CF*m1^3 - 1968*CF*d*m1^3 + 776*CF*d^2*m1^3 -
      128*CF*d^3*m1^3 + 8*CF*d^4*m1^3 - 120*CA*CF*m1^3*Yf^2 -
      68*CA*CF*d*m1^3*Yf^2 + 168*CA*CF*d^2*m1^3*Yf^2 -
      68*CA*CF*d^3*m1^3*Yf^2 + 8*CA*CF*d^4*m1^3*Yf^2 - 96*CA*m1^3*Yf^4 +
      104*CA*d*m1^3*Yf^4 - 36*CA*d^2*m1^3*Yf^4 + 4*CA*d^3*m1^3*Yf^4 -
      288*CF*m1^2*\[Omega] + 384*CF*d*m1^2*\[Omega] -
      216*CF*d^2*m1^2*\[Omega] + 64*CF*d^3*m1^2*\[Omega] -
      8*CF*d^4*m1^2*\[Omega] + 1080*CA*CF*m1^2*Yf^2*\[Omega] -
      1260*CA*CF*d*m1^2*Yf^2*\[Omega] + 504*CA*CF*d^2*m1^2*Yf^2*\[Omega] -
      80*CA*CF*d^3*m1^2*Yf^2*\[Omega] + 4*CA*CF*d^4*m1^2*Yf^2*\[Omega] -
      24*CA*m1^2*Yf^4*\[Omega] + 26*CA*d*m1^2*Yf^4*\[Omega] -
      9*CA*d^2*m1^2*Yf^4*\[Omega] + CA*d^3*m1^2*Yf^4*\[Omega] +
      192*CF*m1*\[Omega]^2 - 368*CF*d*m1*\[Omega]^2 +
      184*CF*d^2*m1*\[Omega]^2 - 24*CF*d^3*m1*\[Omega]^2 -
      224*CA*CF*m1*Yf^2*\[Omega]^2 + 332*CA*CF*d*m1*Yf^2*\[Omega]^2 -
      180*CA*CF*d^2*m1*Yf^2*\[Omega]^2 + 44*CA*CF*d^3*m1*Yf^2*\[Omega]^2 -
      4*CA*CF*d^4*m1*Yf^2*\[Omega]^2 - 36*CA*m1*Yf^4*\[Omega]^2 +
      36*CA*d*m1*Yf^4*\[Omega]^2 - 11*CA*d^2*m1*Yf^4*\[Omega]^2 +
      CA*d^3*m1*Yf^4*\[Omega]^2 + 384*CF*\[Omega]^3 - 208*CF*d*\[Omega]^3 -
      8*CF*d^2*\[Omega]^3 + 8*CF*d^3*\[Omega]^3 + 80*CA*CF*Yf^2*\[Omega]^3 -
      68*CA*CF*d*Yf^2*\[Omega]^3 + 12*CA*CF*d^2*Yf^2*\[Omega]^3)*
     j[hm229, 2, 1, 0, 1, 1, 0, 0])/(16*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)*
     \[Omega]^2) - (g^4*(-2368*CF*m1^2 + 2560*CA*CF^2*m1^2 + 1296*CF*d*m1^2 -
      1520*CA*CF^2*d*m1^2 - 176*CF*d^2*m1^2 + 224*CA*CF^2*d^2*m1^2 -
      1624*CA*CF*m1^2*Yf^2 + 1000*CA*CF*d*m1^2*Yf^2 -
      152*CA*CF*d^2*m1^2*Yf^2 - 50*CA*m1^2*Yf^4 + 7*CA*d*m1^2*Yf^4 +
      2*CA*d^2*m1^2*Yf^4 + 448*CF*m1*\[Omega] - 976*CA*CF^2*m1*\[Omega] -
      240*CF*d*m1*\[Omega] + 560*CA*CF^2*d*m1*\[Omega] +
      32*CF*d^2*m1*\[Omega] - 80*CA*CF^2*d^2*m1*\[Omega] +
      712*CA*CF*m1*Yf^2*\[Omega] - 400*CA*CF*d*m1*Yf^2*\[Omega] +
      56*CA*CF*d^2*m1*Yf^2*\[Omega] - 61*CA*m1*Yf^4*\[Omega] +
      35*CA*d*m1*Yf^4*\[Omega] - 5*CA*d^2*m1*Yf^4*\[Omega] -
      640*CF*\[Omega]^2 + 976*CA*CF^2*\[Omega]^2 + 352*CF*d*\[Omega]^2 -
      560*CA*CF^2*d*\[Omega]^2 - 48*CF*d^2*\[Omega]^2 +
      80*CA*CF^2*d^2*\[Omega]^2 - 528*CA*CF*Yf^2*\[Omega]^2 +
      320*CA*CF*d*Yf^2*\[Omega]^2 - 48*CA*CF*d^2*Yf^2*\[Omega]^2 -
      9*CA*Yf^4*\[Omega]^2 - CA*d*Yf^4*\[Omega]^2 + CA*d^2*Yf^4*\[Omega]^2)*
     j[hm230, 0, 0, 2, 1, 1, 0, 0])/(64*(-4 + d)*(-3 + d)*(-7 + 2*d)*m1^2*
     \[Omega]^2) + (CA*(-7 + 2*d)*g^4*Yf^2*(4*CF - Yf^2)*
     j[hm230, 1, 0, 1, 1, 0, 1, 1])/(16*(-3 + d)),
 \[Phi]\[Phi] -> ((-5 + 2*d)*g^4*(-24960*CA*CF*M*m1^2*Ys +
      39712*CA*CF*d*M*m1^2*Ys - 24624*CA*CF*d^2*M*m1^2*Ys +
      7456*CA*CF*d^3*M*m1^2*Ys - 1104*CA*CF*d^4*M*m1^2*Ys +
      64*CA*CF*d^5*M*m1^2*Ys - 72000*CA*CF*m1^2*Ys^2 +
      109600*CA*CF*d*m1^2*Ys^2 - 64720*CA*CF*d^2*m1^2*Ys^2 +
      18616*CA*CF*d^3*m1^2*Ys^2 - 2616*CA*CF*d^4*m1^2*Ys^2 +
      144*CA*CF*d^5*m1^2*Ys^2 - 1440*CA*Ys^4 + 2048*CA*d*Ys^4 -
      1122*CA*d^2*Ys^4 + 299*CA*d^3*Ys^4 - 39*CA*d^4*Ys^4 + 2*CA*d^5*Ys^4 -
      27072*CF*m1^2*\[Omega] + 5760*CA*CF^2*m1^2*\[Omega] -
      20336*CF*d*m1^2*\[Omega] - 992*CA*CF^2*d*m1^2*\[Omega] +
      30984*CF*d^2*m1^2*\[Omega] - 3952*CA*CF^2*d^2*m1^2*\[Omega] -
      11776*CF*d^3*m1^2*\[Omega] + 2304*CA*CF^2*d^3*m1^2*\[Omega] +
      1880*CF*d^4*m1^2*\[Omega] - 464*CA*CF^2*d^4*m1^2*\[Omega] -
      112*CF*d^5*m1^2*\[Omega] + 32*CA*CF^2*d^5*m1^2*\[Omega] +
      33696*CA*CF*Ys^2*\[Omega] - 48888*CA*CF*d*Ys^2*\[Omega] +
      27524*CA*CF*d^2*Ys^2*\[Omega] - 7600*CA*CF*d^3*Ys^2*\[Omega] +
      1036*CA*CF*d^4*Ys^2*\[Omega] - 56*CA*CF*d^5*Ys^2*\[Omega])*
     j[hm210, 0, 1, 1, 0, 1, 0, 0])/(128*(-5 + d)*(-4 + d)^2*(-2 + d)*
     (-9 + 2*d)*(-7 + 2*d)*m1^4*\[Omega]^2) -
   (g^4*(480*CA*CF*M^2*m1^2*Ys - 336*CA*CF*d*M^2*m1^2*Ys +
      48*CA*CF*d^2*M^2*m1^2*Ys - 144*CA*CF*M*m1^2*Ys^2 -
      40*CA*CF*d*M*m1^2*Ys^2 + 88*CA*CF*d^2*M*m1^2*Ys^2 -
      16*CA*CF*d^3*M*m1^2*Ys^2 + 90*CA*MH^2*Ys^3 - 93*CA*d*MH^2*Ys^3 +
      30*CA*d^2*MH^2*Ys^3 - 3*CA*d^3*MH^2*Ys^3 - 198*CA*M*Ys^4 +
      197*CA*d*M*Ys^4 - 61*CA*d^2*M*Ys^4 + 6*CA*d^3*M*Ys^4 +
      6336*CF*M*m1^2*\[Omega] - 4864*CF*d*M*m1^2*\[Omega] +
      1344*CF*d^2*M*m1^2*\[Omega] - 128*CF*d^3*M*m1^2*\[Omega] -
      960*CA*CF*M^2*Ys*\[Omega] + 992*CA*CF*d*M^2*Ys*\[Omega] -
      320*CA*CF*d^2*M^2*Ys*\[Omega] + 32*CA*CF*d^3*M^2*Ys*\[Omega] +
      432*CA*CF*M*Ys^2*\[Omega] - 456*CA*CF*d*M*Ys^2*\[Omega] +
      152*CA*CF*d^2*M*Ys^2*\[Omega] - 16*CA*CF*d^3*M*Ys^2*\[Omega])*
     j[hm210, 0, 1, 1, 1, 0, 0, 0])/(128*(-5 + d)*(-4 + d)*(-9 + 2*d)*M*m1^4*
     \[Omega]^2) - (g^4*(38880*CF*M*m1^4 + 77760*CA*CF^2*M*m1^4 -
      39096*CF*d*M*m1^4 - 78192*CA*CF^2*d*M*m1^4 + 14544*CF*d^2*M*m1^4 +
      29088*CA*CF^2*d^2*M*m1^4 - 2376*CF*d^3*M*m1^4 -
      4752*CA*CF^2*d^3*M*m1^4 + 144*CF*d^4*M*m1^4 + 288*CA*CF^2*d^4*M*m1^4 +
      9120*CA*CF*M^2*m1^2*Ys - 9544*CA*CF*d*M^2*m1^2*Ys +
      3704*CA*CF*d^2*M^2*m1^2*Ys - 632*CA*CF*d^3*M^2*m1^2*Ys +
      40*CA*CF*d^4*M^2*m1^2*Ys + 20700*CA*CF*M*m1^2*Ys^2 -
      21700*CA*CF*d*M*m1^2*Ys^2 + 8372*CA*CF*d^2*M*m1^2*Ys^2 -
      1412*CA*CF*d^3*M*m1^2*Ys^2 + 88*CA*CF*d^4*M*m1^2*Ys^2 -
      3420*CA*m1^2*MH^2*Ys^3 + 3579*CA*d*m1^2*MH^2*Ys^3 -
      1389*CA*d^2*m1^2*MH^2*Ys^3 + 237*CA*d^3*m1^2*MH^2*Ys^3 -
      15*CA*d^4*m1^2*MH^2*Ys^3 + 10560*CA*CF*M^2*m1^2*Ys*\[Omega] -
      12112*CA*CF*d*M^2*m1^2*Ys*\[Omega] + 5120*CA*CF*d^2*M^2*m1^2*Ys*
       \[Omega] - 944*CA*CF*d^3*M^2*m1^2*Ys*\[Omega] +
      64*CA*CF*d^4*M^2*m1^2*Ys*\[Omega] + 5184*CA*CF*M*m1^2*Ys^2*\[Omega] -
      2736*CA*CF*d*M*m1^2*Ys^2*\[Omega] + 136*CA*CF*d^2*M*m1^2*Ys^2*
       \[Omega] + 120*CA*CF*d^3*M*m1^2*Ys^2*\[Omega] -
      16*CA*CF*d^4*M*m1^2*Ys^2*\[Omega] + 4176*CA*M*Ys^4*\[Omega] -
      4024*CA*d*M*Ys^4*\[Omega] + 1453*CA*d^2*M*Ys^4*\[Omega] -
      233*CA*d^3*M*Ys^4*\[Omega] + 14*CA*d^4*M*Ys^4*\[Omega] +
      4320*CF*M*m1^2*\[Omega]^2 + 8640*CA*CF^2*M*m1^2*\[Omega]^2 -
      4344*CF*d*M*m1^2*\[Omega]^2 - 8688*CA*CF^2*d*M*m1^2*\[Omega]^2 +
      1616*CF*d^2*M*m1^2*\[Omega]^2 + 3232*CA*CF^2*d^2*M*m1^2*\[Omega]^2 -
      264*CF*d^3*M*m1^2*\[Omega]^2 - 528*CA*CF^2*d^3*M*m1^2*\[Omega]^2 +
      16*CF*d^4*M*m1^2*\[Omega]^2 + 32*CA*CF^2*d^4*M*m1^2*\[Omega]^2 -
      20880*CA*CF*M*Ys^2*\[Omega]^2 + 19076*CA*CF*d*M*Ys^2*\[Omega]^2 -
      6520*CA*CF*d^2*M*Ys^2*\[Omega]^2 + 988*CA*CF*d^3*M*Ys^2*\[Omega]^2 -
      56*CA*CF*d^4*M*Ys^2*\[Omega]^2)*j[hm210, 0, 2, 1, 0, 1, 0, 0])/
    (128*(-5 + d)*(-4 + d)^2*(-9 + 2*d)*(-7 + 2*d)*M*m1^4*\[Omega]^2) +
   ((-10 + 3*d)*g^4*(1920*CA*CF*M^2*m1^4*Ys - 1504*CA*CF*d*M^2*m1^4*Ys +
      384*CA*CF*d^2*M^2*m1^4*Ys - 32*CA*CF*d^3*M^2*m1^4*Ys +
      480*CA*CF*M^2*m1^2*Ys*\[Omega] - 376*CA*CF*d*M^2*m1^2*Ys*\[Omega] +
      96*CA*CF*d^2*M^2*m1^2*Ys*\[Omega] - 8*CA*CF*d^3*M^2*m1^2*Ys*\[Omega] -
      180*CA*m1^2*MH^2*Ys^3*\[Omega] + 141*CA*d*m1^2*MH^2*Ys^3*\[Omega] -
      36*CA*d^2*m1^2*MH^2*Ys^3*\[Omega] + 3*CA*d^3*m1^2*MH^2*Ys^3*\[Omega] -
      240*CA*CF*M^2*m1^2*Ys*\[Omega]^2 + 128*CA*CF*d*M^2*m1^2*Ys*\[Omega]^2 -
      16*CA*CF*d^2*M^2*m1^2*Ys*\[Omega]^2 - 72*CA*CF*M*m1^2*Ys^2*\[Omega]^2 +
      304*CA*CF*d*M*m1^2*Ys^2*\[Omega]^2 - 136*CA*CF*d^2*M*m1^2*Ys^2*
       \[Omega]^2 + 16*CA*CF*d^3*M*m1^2*Ys^2*\[Omega]^2 +
      432*CA*M*Ys^4*\[Omega]^2 - 312*CA*d*M*Ys^4*\[Omega]^2 +
      75*CA*d^2*M*Ys^4*\[Omega]^2 - 6*CA*d^3*M*Ys^4*\[Omega]^2 -
      1080*CF*M*m1^2*\[Omega]^3 - 2160*CA*CF^2*M*m1^2*\[Omega]^3 +
      816*CF*d*M*m1^2*\[Omega]^3 + 1632*CA*CF^2*d*M*m1^2*\[Omega]^3 -
      200*CF*d^2*M*m1^2*\[Omega]^3 - 400*CA*CF^2*d^2*M*m1^2*\[Omega]^3 +
      16*CF*d^3*M*m1^2*\[Omega]^3 + 32*CA*CF^2*d^3*M*m1^2*\[Omega]^3 -
      2160*CA*CF*M*Ys^2*\[Omega]^3 + 1452*CA*CF*d*M*Ys^2*\[Omega]^3 -
      324*CA*CF*d^2*M*Ys^2*\[Omega]^3 + 24*CA*CF*d^3*M*Ys^2*\[Omega]^3)*
     j[hm210, 1, 1, 1, 0, 1, 0, 0])/(64*(-5 + d)*(-4 + d)*(-9 + 2*d)*
     (-7 + 2*d)*M*m1^4*\[Omega]^2) +
   (CA*CF*(-2 + d)*g^4*(20*Ys^2 - 7*d*Ys^2 - 64*CF*\[Omega] +
      24*CF*d*\[Omega])*j[hm211, 0, 0, 0, 1, 1, 0, 1])/
    (16*(-4 + d)^2*m1^2*\[Omega]^2) -
   (CF*(-5 + 2*d)*g^4*(-546*CA*Ys^2 + 737*CA*d*Ys^2 - 362*CA*d^2*Ys^2 +
      77*CA*d^3*Ys^2 - 6*CA*d^4*Ys^2 + 712*\[Omega] + 11760*CA*CF*\[Omega] -
      804*d*\[Omega] - 13392*CA*CF*d*\[Omega] + 308*d^2*\[Omega] +
      5588*CA*CF*d^2*\[Omega] - 46*d^3*\[Omega] - 1016*CA*CF*d^3*\[Omega] +
      2*d^4*\[Omega] + 68*CA*CF*d^4*\[Omega])*j[hm211, 0, 0, 1, 1, 0, 0, 1])/
    (24*(-5 + d)*(-4 + d)^2*(-2 + d)*(-7 + 2*d)*m1^2*\[Omega]^2) -
   (CA*CF*(-10 + 3*d)*g^4*(2*Ys^2 - d*Ys^2 - 72*CF*\[Omega] +
      24*CF*d*\[Omega])*j[hm211, 0, 0, 1, 1, 0, 1, 1])/
    (8*(-2 + d)*(-7 + 2*d)*m1^2) -
   (g^4*(-51216*CA*CF*m1^2*Ys^2 + 86744*CA*CF*d*m1^2*Ys^2 -
      57688*CA*CF*d^2*m1^2*Ys^2 + 18856*CA*CF*d^3*m1^2*Ys^2 -
      3032*CA*CF*d^4*m1^2*Ys^2 + 192*CA*CF*d^5*m1^2*Ys^2 -
      198336*CF*m1^2*\[Omega] - 652800*CA*CF^2*m1^2*\[Omega] +
      338112*CF*d*m1^2*\[Omega] + 914560*CA*CF^2*d*m1^2*\[Omega] -
      225424*CF*d^2*m1^2*\[Omega] - 507840*CA*CF^2*d^2*m1^2*\[Omega] +
      73520*CF*d^3*m1^2*\[Omega] + 139648*CA*CF^2*d^3*m1^2*\[Omega] -
      11744*CF*d^4*m1^2*\[Omega] - 19008*CA*CF^2*d^4*m1^2*\[Omega] +
      736*CF*d^5*m1^2*\[Omega] + 1024*CA*CF^2*d^5*m1^2*\[Omega] -
      2280*CA*Ys^4*\[Omega] + 3526*CA*d*Ys^4*\[Omega] -
      2119*CA*d^2*Ys^4*\[Omega] + 621*CA*d^3*Ys^4*\[Omega] -
      89*CA*d^4*Ys^4*\[Omega] + 5*CA*d^5*Ys^4*\[Omega] +
      25152*CA*CF*Ys^2*\[Omega]^2 - 41008*CA*CF*d*Ys^2*\[Omega]^2 +
      26024*CA*CF*d^2*Ys^2*\[Omega]^2 - 8048*CA*CF*d^3*Ys^2*\[Omega]^2 +
      1216*CA*CF*d^4*Ys^2*\[Omega]^2 - 72*CA*CF*d^5*Ys^2*\[Omega]^2 -
      22784*CF*\[Omega]^3 + 207360*CA*CF^2*\[Omega]^3 +
      31424*CF*d*\[Omega]^3 - 223872*CA*CF^2*d*\[Omega]^3 -
      16288*CF*d^2*\[Omega]^3 + 91520*CA*CF^2*d^2*\[Omega]^3 +
      3936*CF*d^3*\[Omega]^3 - 17248*CA*CF^2*d^3*\[Omega]^3 -
      432*CF*d^4*\[Omega]^3 + 1408*CA*CF^2*d^4*\[Omega]^3 +
      16*CF*d^5*\[Omega]^3 - 32*CA*CF^2*d^5*\[Omega]^3)*
     j[hm211, 0, 0, 2, 1, 0, 0, 1])/(192*(-5 + d)*(-4 + d)^2*(-3 + d)*
     (-2 + d)*(-7 + 2*d)*m1^2*\[Omega]^2) +
   (CF*(-5 + 2*d)*g^4*(-1082*CA*m1^2*Ys^2 + 1427*CA*d*m1^2*Ys^2 -
      685*CA*d^2*m1^2*Ys^2 + 143*CA*d^3*m1^2*Ys^2 - 11*CA*d^4*m1^2*Ys^2 +
      1192*m1^2*\[Omega] + 3584*CA*CF*m1^2*\[Omega] - 2004*d*m1^2*\[Omega] -
      5728*CA*CF*d*m1^2*\[Omega] + 1036*d^2*m1^2*\[Omega] +
      2968*CA*CF*d^2*m1^2*\[Omega] - 216*d^3*m1^2*\[Omega] -
      632*CA*CF*d^3*m1^2*\[Omega] + 16*d^4*m1^2*\[Omega] +
      48*CA*CF*d^4*m1^2*\[Omega] - 336*CA*M*Ys*\[Omega] +
      460*CA*d*M*Ys*\[Omega] - 230*CA*d^2*M*Ys*\[Omega] +
      50*CA*d^3*M*Ys*\[Omega] - 4*CA*d^4*M*Ys*\[Omega])*
     j[hm212, 0, 0, 1, 1, 0, 0, 1])/(48*(-5 + d)*(-4 + d)^2*(-2 + d)*
     (-7 + 2*d)*m1^4*\[Omega]^2) +
   (CF*(-10 + 3*d)*g^4*(-3*CA*m1^2*Ys^2 + CA*d*m1^2*Ys^2 - 12*m1^2*\[Omega] +
      4*d*m1^2*\[Omega] - 8*CA*M*Ys*\[Omega]^2 + 2*CA*d*M*Ys*\[Omega]^2 +
      3*CA*Ys^2*\[Omega]^2 - CA*d*Ys^2*\[Omega]^2 - 4*\[Omega]^3)*
     j[hm212, 0, 0, 1, 1, 0, 1, 1])/(8*(-4 + d)*(-7 + 2*d)*m1^2*\[Omega]^2) -
   (g^4*(-731808*CA*CF*M*m1^4*Ys^2 + 1491600*CA*CF*d*M*m1^4*Ys^2 -
      1232192*CA*CF*d^2*M*m1^4*Ys^2 + 528592*CA*CF*d^3*M*m1^4*Ys^2 -
      124480*CA*CF*d^4*M*m1^4*Ys^2 + 15296*CA*CF*d^5*M*m1^4*Ys^2 -
      768*CA*CF*d^6*M*m1^4*Ys^2 + 9633024*CF*M*m1^4*\[Omega] +
      10096128*CA*CF^2*M*m1^4*\[Omega] - 16570048*CF*d*M*m1^4*\[Omega] -
      17183872*CA*CF^2*d*M*m1^4*\[Omega] + 11682656*CF*d^2*M*m1^4*\[Omega] +
      12066624*CA*CF^2*d^2*M*m1^4*\[Omega] - 4331872*CF*d^3*M*m1^4*\[Omega] -
      4478656*CA*CF^2*d^3*M*m1^4*\[Omega] + 892544*CF*d^4*M*m1^4*\[Omega] +
      927360*CA*CF^2*d^4*M*m1^4*\[Omega] - 97024*CF*d^5*M*m1^4*\[Omega] -
      101632*CA*CF^2*d^5*M*m1^4*\[Omega] + 4352*CF*d^6*M*m1^4*\[Omega] +
      4608*CA*CF^2*d^6*M*m1^4*\[Omega] - 2846592*CA*CF*M^2*m1^2*Ys*\[Omega] +
      5008160*CA*CF*d*M^2*m1^2*Ys*\[Omega] - 3593872*CA*CF*d^2*M^2*m1^2*Ys*
       \[Omega] + 1352240*CA*CF*d^3*M^2*m1^2*Ys*\[Omega] -
      282208*CA*CF*d^4*M^2*m1^2*Ys*\[Omega] + 31040*CA*CF*d^5*M^2*m1^2*Ys*
       \[Omega] - 1408*CA*CF*d^6*M^2*m1^2*Ys*\[Omega] -
      9072*CA*M*m1^2*Ys^4*\[Omega] + 17460*CA*d*M*m1^2*Ys^4*\[Omega] -
      13782*CA*d^2*M*m1^2*Ys^4*\[Omega] + 5720*CA*d^3*M*m1^2*Ys^4*\[Omega] -
      1318*CA*d^4*M*m1^2*Ys^4*\[Omega] + 160*CA*d^5*M*m1^2*Ys^4*\[Omega] -
      8*CA*d^6*M*m1^2*Ys^4*\[Omega] - 69120*CA*CF*M^2*m1^2*Ys*\[Omega]^2 +
      159744*CA*CF*d*M^2*m1^2*Ys*\[Omega]^2 - 142944*CA*CF*d^2*M^2*m1^2*Ys*
       \[Omega]^2 + 64272*CA*CF*d^3*M^2*m1^2*Ys*\[Omega]^2 -
      15504*CA*CF*d^4*M^2*m1^2*Ys*\[Omega]^2 + 1920*CA*CF*d^5*M^2*m1^2*Ys*
       \[Omega]^2 - 96*CA*CF*d^6*M^2*m1^2*Ys*\[Omega]^2 +
      233856*CA*CF*M*m1^2*Ys^2*\[Omega]^2 - 415136*CA*CF*d*M*m1^2*Ys^2*
       \[Omega]^2 + 301456*CA*CF*d^2*M*m1^2*Ys^2*\[Omega]^2 -
      115152*CA*CF*d^3*M*m1^2*Ys^2*\[Omega]^2 + 24480*CA*CF*d^4*M*m1^2*Ys^2*
       \[Omega]^2 - 2752*CA*CF*d^5*M*m1^2*Ys^2*\[Omega]^2 +
      128*CA*CF*d^6*M*m1^2*Ys^2*\[Omega]^2 + 51840*CA*MH^2*Ys^3*\[Omega]^2 -
      92448*CA*d*MH^2*Ys^3*\[Omega]^2 + 67176*CA*d^2*MH^2*Ys^3*\[Omega]^2 -
      25542*CA*d^3*MH^2*Ys^3*\[Omega]^2 + 5373*CA*d^4*MH^2*Ys^3*\[Omega]^2 -
      594*CA*d^5*MH^2*Ys^3*\[Omega]^2 + 27*CA*d^6*MH^2*Ys^3*\[Omega]^2 -
      101376*CF*M*m1^2*\[Omega]^3 - 755712*CA*CF^2*M*m1^2*\[Omega]^3 -
      97280*CF*d*M*m1^2*\[Omega]^3 + 776192*CA*CF^2*d*M*m1^2*\[Omega]^3 +
      193088*CF*d^2*M*m1^2*\[Omega]^3 - 306816*CA*CF^2*d^2*M*m1^2*
       \[Omega]^3 - 100640*CF*d^3*M*m1^2*\[Omega]^3 +
      57152*CA*CF^2*d^3*M*m1^2*\[Omega]^3 + 24224*CF*d^4*M*m1^2*\[Omega]^3 -
      4800*CA*CF^2*d^4*M*m1^2*\[Omega]^3 - 2816*CF*d^5*M*m1^2*\[Omega]^3 +
      128*CA*CF^2*d^5*M*m1^2*\[Omega]^3 + 128*CF*d^6*M*m1^2*\[Omega]^3 +
      373248*CA*CF*M^2*Ys*\[Omega]^3 - 579072*CA*CF*d*M^2*Ys*\[Omega]^3 +
      358816*CA*CF*d^2*M^2*Ys*\[Omega]^3 - 114384*CA*CF*d^3*M^2*Ys*
       \[Omega]^3 + 19840*CA*CF*d^4*M^2*Ys*\[Omega]^3 -
      1776*CA*CF*d^5*M^2*Ys*\[Omega]^3 + 64*CA*CF*d^6*M^2*Ys*\[Omega]^3)*
     j[hm212, 0, 0, 2, 1, 0, 0, 1])/(384*(-5 + d)*(-4 + d)^2*(-3 + d)*
     (-2 + d)*(-9 + 2*d)*(-7 + 2*d)*M*m1^4*\[Omega]^2) +
   (CF*(-8 + 3*d)*g^4*(3840*CA*M^2 - 12032*CA*d*M^2 + 15344*CA*d^2*M^2 -
      10424*CA*d^3*M^2 + 4100*CA*d^4*M^2 - 938*CA*d^5*M^2 + 116*CA*d^6*M^2 -
      6*CA*d^7*M^2 + 66960*m1^2 - 4320*CA*m1^2 - 82080*CA*CF*m1^2 -
      117012*d*m1^2 + 8664*CA*d*m1^2 + 181176*CA*CF*d*m1^2 + 48544*d^2*m1^2 -
      7040*CA*d^2*m1^2 - 152272*CA*CF*d^2*m1^2 + 14731*d^3*m1^2 +
      2966*CA*d^3*m1^2 + 73294*CA*CF*d^3*m1^2 - 17474*d^4*m1^2 -
      684*CA*d^4*m1^2 - 23516*CA*CF*d^4*m1^2 + 5473*d^5*m1^2 +
      82*CA*d^5*m1^2 + 4986*CA*CF*d^5*m1^2 - 758*d^6*m1^2 - 4*CA*d^6*m1^2 -
      612*CA*CF*d^6*m1^2 + 40*d^7*m1^2 + 32*CA*CF*d^7*m1^2 +
      8640*CA*m1^2*nf - 21648*CA*d*m1^2*nf + 22744*CA*d^2*m1^2*nf -
      12972*CA*d^3*m1^2*nf + 4334*CA*d^4*m1^2*nf - 848*CA*d^5*m1^2*nf +
      90*CA*d^6*m1^2*nf - 4*CA*d^7*m1^2*nf - 86400*CA*M*Ys +
      234400*CA*d*M*Ys - 251184*CA*d^2*M*Ys + 140872*CA*d^3*M*Ys -
      45324*CA*d^4*M*Ys + 8452*CA*d^5*M*Ys - 852*CA*d^6*M*Ys +
      36*CA*d^7*M*Ys)*j[hm213, 1, 1, 0, 0, 1, 0, 0])/
    (64*(-5 + d)*(-4 + d)^2*(-3 + d)*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)*
     m1^4) + (CF*(-10 + 3*d)*g^4*(4*Ys^2 - 6*CA*Ys^2 + 8*CA*CF*Ys^2 -
      5*d*Ys^2 + 8*CA*d*Ys^2 - 10*CA*CF*d*Ys^2 + d^2*Ys^2 - 2*CA*d^2*Ys^2 +
      2*CA*CF*d^2*Ys^2 - 44*\[Omega] - 8*CA*\[Omega] - 72*CA*CF*\[Omega] +
      69*d*\[Omega] + 2*CA*d*\[Omega] + 114*CA*CF*d*\[Omega] -
      16*d^2*\[Omega] - 24*CA*CF*d^2*\[Omega] + 16*CA*nf*\[Omega] -
      12*CA*d*nf*\[Omega] + 2*CA*d^2*nf*\[Omega])*j[hm213, 1, 1, 0, 1, 1, 0,
      0])/(32*(-4 + d)^2*(-1 + d)*\[Omega]^2) -
   (CF*(-2 + d)*g^4*(-50112*m1^2 - 165888*CA*m1^2 - 76032*CA*CF*m1^2 +
      117120*d*m1^2 + 313344*CA*d*m1^2 + 115968*CA*CF*d*m1^2 -
      100304*d^2*m1^2 - 242304*CA*d^2*m1^2 - 58880*CA*CF*d^2*m1^2 +
      42904*d^3*m1^2 + 98368*CA*d^3*m1^2 + 11504*CA*CF*d^3*m1^2 -
      9884*d^4*m1^2 - 22144*CA*d^4*m1^2 - 232*CA*CF*d^4*m1^2 +
      1172*d^5*m1^2 + 2624*CA*d^5*m1^2 - 184*CA*CF*d^5*m1^2 - 56*d^6*m1^2 -
      128*CA*d^6*m1^2 + 16*CA*CF*d^6*m1^2 - 15552*CA*M*Ys + 30000*CA*d*M*Ys -
      22736*CA*d^2*M*Ys + 8692*CA*d^3*M*Ys - 1784*CA*d^4*M*Ys +
      188*CA*d^5*M*Ys - 8*CA*d^6*M*Ys - 53352*CA*Ys^2 + 100668*CA*d*Ys^2 -
      79982*CA*d^2*Ys^2 + 34817*CA*d^3*Ys^2 - 8974*CA*d^4*Ys^2 +
      1368*CA*d^5*Ys^2 - 114*CA*d^6*Ys^2 + 4*CA*d^7*Ys^2)*
     j[hm215, 0, 0, 0, 1, 1, 0, 0])/(64*(-6 + d)*(-5 + d)*(-4 + d)^2*
     (-3 + d)^2*(-9 + 2*d)*m1^6) + (CA*CF*(-3 + d)*(-10 + 3*d)*g^4*Ys^2*
     j[hm217, 1, 1, 1, 0, 1, 0, 0])/(16*(-4 + d)^2*\[Omega]^2) -
   (CF*(-10 + 3*d)*g^4*(-12*m1^2 + 40*CA*CF*m1^2 - 38*d*m1^2 -
      28*CA*CF*d*m1^2 + 10*d^2*m1^2 + 4*CA*CF*d^2*m1^2 + 24*CA*Ys^2 -
      18*CA*d*Ys^2 + 3*CA*d^2*Ys^2)*\[Omega]*j[hm218, 1, 1, 1, 0, 1, 0, 0])/
    (16*(-4 + d)*(-2 + d)*(-7 + 2*d)*m1^4) +
   (CF*g^4*(-2520*CA*m1^2*Ys^2 + 3324*CA*d*m1^2*Ys^2 -
      1584*CA*d^2*m1^2*Ys^2 + 324*CA*d^3*m1^2*Ys^2 - 24*CA*d^4*m1^2*Ys^2 +
      208*m1^2*\[Omega] + 1120*CA*CF*m1^2*\[Omega] - 1524*d*m1^2*\[Omega] -
      1224*CA*CF*d*m1^2*\[Omega] + 838*d^2*m1^2*\[Omega] +
      460*CA*CF*d^2*m1^2*\[Omega] - 156*d^3*m1^2*\[Omega] -
      72*CA*CF*d^3*m1^2*\[Omega] + 10*d^4*m1^2*\[Omega] +
      4*CA*CF*d^4*m1^2*\[Omega] + 376*CA*Ys^2*\[Omega] -
      458*CA*d*Ys^2*\[Omega] + 203*CA*d^2*Ys^2*\[Omega] -
      40*CA*d^3*Ys^2*\[Omega] + 3*CA*d^4*Ys^2*\[Omega])*
     j[hm218, 2, 0, 1, 0, 1, 0, 0])/(16*(-5 + d)*(-4 + d)^2*(-2 + d)*
     (-7 + 2*d)*m1^2*\[Omega]^2) +
   ((-10 + 3*d)*g^4*(2592*CA*CF*M^2*m1^2*Ys - 2704*CA*CF*d*M^2*m1^2*Ys +
      896*CA*CF*d^2*M^2*m1^2*Ys - 96*CA*CF*d^3*M^2*m1^2*Ys -
      216*CA*MH^2*Ys^3 + 234*CA*d*MH^2*Ys^3 - 81*CA*d^2*MH^2*Ys^3 +
      9*CA*d^3*MH^2*Ys^3 - 576*CF*M*m1^2*\[Omega] - 1152*CA*CF^2*M*m1^2*
       \[Omega] + 2432*CF*d*M*m1^2*\[Omega] + 4864*CA*CF^2*d*M*m1^2*
       \[Omega] - 1088*CF*d^2*M*m1^2*\[Omega] - 2176*CA*CF^2*d^2*M*m1^2*
       \[Omega] + 128*CF*d^3*M*m1^2*\[Omega] + 256*CA*CF^2*d^3*M*m1^2*
       \[Omega] - 1152*CA*CF*M^2*Ys*\[Omega] + 864*CA*CF*d*M^2*Ys*\[Omega] -
      144*CA*CF*d^2*M^2*Ys*\[Omega])*j[hm220, 0, 0, 1, 1, 1, 0, 1])/
    (128*(-4 + d)*(-2 + d)*(-9 + 2*d)*(-7 + 2*d)*M*m1^4) -
   ((-10 + 3*d)*g^4*(-192*CA*CF*M^2*m1^2*Ys + 176*CA*CF*d*M^2*m1^2*Ys -
      32*CA*CF*d^2*M^2*m1^2*Ys - 9*CA*MH^2*Ys^3 + 3*CA*d*MH^2*Ys^3 -
      288*CF*M*m1^2*\[Omega] - 576*CA*CF^2*M*m1^2*\[Omega] +
      64*CF*d*M*m1^2*\[Omega] + 128*CA*CF^2*d*M*m1^2*\[Omega] +
      96*CA*CF*M^2*Ys*\[Omega] - 32*CA*CF*d*M^2*Ys*\[Omega])*
     j[hm220, 0, 1, 1, 1, 1, 0, 0])/(256*(-4 + d)*(-9 + 2*d)*M*m1^2*
     \[Omega]^2) + (g^4*(1152*CF*M*m1^4 + 2304*CA*CF^2*M*m1^4 -
      544*CF*d*M*m1^4 - 1088*CA*CF^2*d*M*m1^4 + 64*CF*d^2*M*m1^4 +
      128*CA*CF^2*d^2*M*m1^4 - 576*CA*CF*M^2*m1^2*Ys +
      272*CA*CF*d*M^2*m1^2*Ys - 32*CA*CF*d^2*M^2*m1^2*Ys +
      168*CA*CF*M^2*m1^2*Ys*\[Omega] - 104*CA*CF*d*M^2*m1^2*Ys*\[Omega] +
      16*CA*CF*d^2*M^2*m1^2*Ys*\[Omega] - 36*CA*MH^2*Ys^3*\[Omega] +
      21*CA*d*MH^2*Ys^3*\[Omega] - 3*CA*d^2*MH^2*Ys^3*\[Omega] -
      432*CF*M*m1^2*\[Omega]^2 - 864*CA*CF^2*M*m1^2*\[Omega]^2 +
      240*CF*d*M*m1^2*\[Omega]^2 + 480*CA*CF^2*d*M*m1^2*\[Omega]^2 -
      32*CF*d^2*M*m1^2*\[Omega]^2 - 64*CA*CF^2*d^2*M*m1^2*\[Omega]^2 +
      384*CA*CF*M^2*Ys*\[Omega]^2 - 224*CA*CF*d*M^2*Ys*\[Omega]^2 +
      32*CA*CF*d^2*M^2*Ys*\[Omega]^2)*j[hm220, 0, 1, 1, 1, 1, 1, 0])/
    (32*(-3 + d)*(-9 + 2*d)*M*m1^2*\[Omega]) -
   (CA*g^4*\[Omega]*(32*CF*M^2*m1^2*Ys - 3*MH^2*Ys^3 + 32*CF*M^2*Ys*\[Omega])*
     j[hm220, 0, 2, 1, 1, 1, 1, 0])/(32*(-9 + 2*d)*M*m1^2) +
   (CA*(-10 + 3*d)*g^4*(48*CF*m1^2*Ys^2 - 16*CF*d*m1^2*Ys^2 -
      192*CF^2*m1^2*\[Omega] + 64*CF^2*d*m1^2*\[Omega] - 3*Ys^4*\[Omega] +
      d*Ys^4*\[Omega] + 48*CF*Ys^2*\[Omega]^2 - 16*CF*d*Ys^2*\[Omega]^2 -
      704*CF^2*\[Omega]^3 + 192*CF^2*d*\[Omega]^3)*j[hm221, 0, 0, 1, 1, 1, 0,
      1])/(64*(-4 + d)*(-7 + 2*d)*m1^2*\[Omega]^2) -
   (CA^2*(CA - 2*CF)*CF^2*(-3 + d)^2*g^4*j[hm221, 0, 1, 0, 1, 1, 1, 0])/
    ((-4 + d)^2*\[Omega]^2) +
   (CF*g^4*(16*m1^2 - 4*d*m1^2 + 9*CA*Ys^2*\[Omega] - 3*CA*d*Ys^2*\[Omega] +
      6*\[Omega]^2 - 4*CA*CF*\[Omega]^2 - 2*d*\[Omega]^2 +
      4*CA*CF*d*\[Omega]^2)*j[hm221, 0, 1, 1, 0, 1, 1, 1])/
    (4*(-3 + d)*\[Omega]) - (CA^2*(CA - 2*CF)*(-11 + 3*d)*g^4*
     (64*CF^2*m1^2 + Ys^4 - 16*CF*Ys^2*\[Omega] + 64*CF^2*\[Omega]^2)*
     j[hm221, 0, 1, 1, 1, 1, 0, 1])/(64*(-4 + d)*\[Omega]^2) +
   (CA*g^4*(-128*CF^2*m1^2 + 32*CF^2*d*m1^2 - 3*Ys^4 + d*Ys^4 +
      48*CF*Ys^2*\[Omega] - 16*CF*d*Ys^2*\[Omega] - 64*CF^2*\[Omega]^2 +
      32*CF^2*d*\[Omega]^2)*j[hm221, 0, 2, 1, 0, 1, 1, 1])/
    (16*(-4 + d)*(-3 + d)) - (CF*(-8 + 3*d)*g^4*(80*m1^2 - 48*d*m1^2 +
      8*d^2*m1^2 - 10*CA*Ys^2 + 3*CA*d*Ys^2)*j[hm222, 0, 0, 1, 1, 1, 0, 0])/
    (32*(-5 + d)*(-4 + d)^2*(-3 + d)*m1^4) +
   ((-5 + 2*d)*g^4*(2544*CA*CF*m1^4*Ys^2 - 2240*CA*CF*d*m1^4*Ys^2 +
      656*CA*CF*d^2*m1^4*Ys^2 - 64*CA*CF*d^3*m1^4*Ys^2 - 159*CA*m1^2*Ys^4 +
      140*CA*d*m1^2*Ys^4 - 41*CA*d^2*m1^2*Ys^4 + 4*CA*d^3*m1^2*Ys^4 -
      19328*CF*m1^4*\[Omega] + 15040*CF*d*m1^4*\[Omega] -
      3840*CF*d^2*m1^4*\[Omega] + 320*CF*d^3*m1^4*\[Omega] +
      1024*CA*CF*m1^2*Ys^2*\[Omega] - 768*CA*CF*d*m1^2*Ys^2*\[Omega] +
      192*CA*CF*d^2*m1^2*Ys^2*\[Omega] - 16*CA*CF*d^3*m1^2*Ys^2*\[Omega] -
      240*CA*m1^2*Ys^4*\[Omega] + 188*CA*d*m1^2*Ys^4*\[Omega] -
      48*CA*d^2*m1^2*Ys^4*\[Omega] + 4*CA*d^3*m1^2*Ys^4*\[Omega] +
      1248*CA*CF*m1^2*Ys^2*\[Omega]^2 - 1016*CA*CF*d*m1^2*Ys^2*\[Omega]^2 +
      272*CA*CF*d^2*m1^2*Ys^2*\[Omega]^2 - 24*CA*CF*d^3*m1^2*Ys^2*
       \[Omega]^2 + 24*CA*Ys^4*\[Omega]^2 - 14*CA*d*Ys^4*\[Omega]^2 +
      2*CA*d^2*Ys^4*\[Omega]^2)*j[hm222, 0, 1, 1, 1, 0, 0, 0])/
    (512*(-5 + d)*(-4 + d)^2*(-3 + d)*m1^6*\[Omega]^2) -
   (g^4*(-192*CA*CF*m1^4*Ys^2 + 112*CA*CF*d*m1^4*Ys^2 -
      16*CA*CF*d^2*m1^4*Ys^2 + 12*CA*m1^2*Ys^4 - 7*CA*d*m1^2*Ys^4 +
      CA*d^2*m1^2*Ys^4 - 768*CF*m1^4*\[Omega] + 448*CF*d*m1^4*\[Omega] -
      64*CF*d^2*m1^4*\[Omega] - 96*CA*CF*m1^2*Ys^2*\[Omega] +
      56*CA*CF*d*m1^2*Ys^2*\[Omega] - 8*CA*CF*d^2*m1^2*Ys^2*\[Omega] -
      168*CA*CF*m1^2*Ys^2*\[Omega]^2 + 80*CA*CF*d*m1^2*Ys^2*\[Omega]^2 -
      8*CA*CF*d^2*m1^2*Ys^2*\[Omega]^2 - 12*CA*Ys^4*\[Omega]^2 +
      7*CA*d*Ys^4*\[Omega]^2 - CA*d^2*Ys^4*\[Omega]^2 +
      64*CF*m1^2*\[Omega]^3 - 32*CA*CF*Ys^2*\[Omega]^3 +
      8*CA*CF*d*Ys^2*\[Omega]^3)*j[hm222, 0, 1, 1, 1, 0, 1, 0])/
    (32*(-5 + d)*(-4 + d)*m1^4*\[Omega]^2) -
   ((-10 + 3*d)*g^4*(32*CF*m1^4 + 4*CA*CF*m1^2*Ys^2 +
      48*CA*CF*m1^2*Ys^2*\[Omega] - 12*CA*CF*d*m1^2*Ys^2*\[Omega] -
      4*CA*Ys^4*\[Omega] + CA*d*Ys^4*\[Omega])*j[hm222, 0, 1, 1, 1, 1, 0, 0])/
    (64*(-5 + d)*(-4 + d)*m1^4*\[Omega]) +
   (CA*g^4*Ys^2*(176*CF*m1^4 - 48*CF*d*m1^4 - 11*m1^2*Ys^2 + 3*d*m1^2*Ys^2 -
      24*CF*m1^2*\[Omega]^2 + 8*CF*d*m1^2*\[Omega]^2 + 4*Ys^2*\[Omega]^2 -
      d*Ys^2*\[Omega]^2)*j[hm222, 0, 2, 1, 1, 0, 1, 0])/
    (64*(-5 + d)*(-4 + d)*m1^4*\[Omega]) -
   (CA*g^4*Ys^2*(80*CF*m1^4 - 16*CF*d*m1^4 - 5*m1^2*Ys^2 + d*m1^2*Ys^2 -
      96*CF*m1^2*\[Omega]^2 + 24*CF*d*m1^2*\[Omega]^2 + 8*Ys^2*\[Omega]^2 -
      2*d*Ys^2*\[Omega]^2)*j[hm222, 0, 2, 1, 1, 1, 0, 0])/
    (64*(-5 + d)*(-4 + d)*m1^4*\[Omega]) +
   (CF*(-8 + 3*d)*g^4*(40*m1^2 + 48*CA*CF*m1^2 - 52*d*m1^2 -
      40*CA*CF*d*m1^2 + 12*d^2*m1^2 + 8*CA*CF*d^2*m1^2 + 70*CA*Ys^2 -
      41*CA*d*Ys^2 + 6*CA*d^2*Ys^2)*j[hm222, 1, 0, 1, 0, 0, 1, 0])/
    (32*(-4 + d)*(-3 + d)*(-7 + 2*d)*m1^4) -
   (CF*g^4*(-6*CA*m1^2*Ys^2 + 5*CA*d*m1^2*Ys^2 - CA*d^2*m1^2*Ys^2 -
      144*m1^2*\[Omega] - 48*CA*CF*m1^2*\[Omega] + 100*d*m1^2*\[Omega] +
      12*CA*CF*d*m1^2*\[Omega] - 24*d^2*m1^2*\[Omega] + 2*d^3*m1^2*\[Omega] +
      72*CA*M*Ys*\[Omega] - 70*CA*d*M*Ys*\[Omega] + 21*CA*d^2*M*Ys*\[Omega] -
      2*CA*d^3*M*Ys*\[Omega])*j[hm223, 0, 0, 1, 1, 1, 0, 0])/
    (8*(-5 + d)*(-4 + d)^2*m1^4*\[Omega]^2) +
   (CA*CF*(-3 + d)*(-5 + 2*d)*g^4*Ys^2*j[hm223, 0, 1, 1, 0, 0, 1, 0])/
    (16*(-4 + d)^2*m1^2*\[Omega]^2) +
   (CA*(-3 + d)*g^4*Ys^2*(8*CF*m1^2 - Ys^2*\[Omega] + 4*CF*\[Omega]^2)*
     j[hm223, 0, 1, 1, 0, 1, 1, 0])/(16*(-4 + d)*m1^2*\[Omega]^2) -
   (CA*(-3 + d)*g^4*Ys^2*(-19*Ys^2 + 5*d*Ys^2 + 56*CF*\[Omega] -
      16*CF*d*\[Omega])*j[hm223, 0, 2, 1, 0, 0, 1, 0])/
    (128*(-4 + d)^2*(-7 + 2*d)*m1^2*\[Omega]^2) -
   (CA*g^4*Ys^2*(-11*m1^2*Ys^2 + 3*d*m1^2*Ys^2 + 88*CF*m1^2*\[Omega] -
      24*CF*d*m1^2*\[Omega] - 4*Ys^2*\[Omega]^2 + d*Ys^2*\[Omega]^2 +
      16*CF*\[Omega]^3 - 4*CF*d*\[Omega]^3)*j[hm223, 0, 2, 1, 0, 1, 1, 0])/
    (32*(-4 + d)^2*m1^2*\[Omega]^2) + (CA*g^4*Ys^2*(-Ys^2 + 4*CF*\[Omega])*
     j[hm223, 1, 0, 1, 1, 1, 1, 0])/(16*\[Omega]) -
   (CA*(-3 + d)*(-10 + 3*d)*g^4*Ys^2*(8*CF*m1^2 - Ys^2*\[Omega])*
     j[hm223, 1, 1, 1, 0, 0, 1, 0])/(64*(-4 + d)*(-7 + 2*d)*m1^2*
     \[Omega]^2) + (CA*(-11 + 3*d)*g^4*Ys^2*(Ys^2 - 8*CF*\[Omega])*
     j[hm223, 1, 1, 1, 1, 0, 1, 0])/(64*(-4 + d)*\[Omega]^2) +
   (CA*(-9 + 2*d)*g^4*m1^2*Ys^2*(-Ys^2 + 8*CF*\[Omega])*
     j[hm223, 2, 0, 1, 1, 1, 1, 0])/(8*(-4 + d)^2*\[Omega]) -
   (CA*(-11 + 3*d)*g^4*(8*CF*M^2*Ys - 3*MH^2*Ys^3 + 32*CF*M^2*Ys*\[Omega])*
     j[hm224, 1, 1, 1, 1, 0, 1, 0])/(64*(-9 + 2*d)*M*\[Omega]^2) +
   (CF*g^4*(-6*CA*Ys^2 + 5*CA*d*Ys^2 - CA*d^2*Ys^2 - 88*\[Omega] -
      80*CA*CF*\[Omega] + 84*d*\[Omega] + 116*CA*CF*d*\[Omega] -
      24*d^2*\[Omega] - 40*CA*CF*d^2*\[Omega] + 2*d^3*\[Omega] +
      4*CA*CF*d^3*\[Omega])*j[hm226, 0, 0, 1, 0, 1, 1, 0])/
    (8*(-5 + d)*(-4 + d)^2*m1^2*\[Omega]^2) -
   (CF*(-3 + d)*g^4*(CA*Ys^2 + 4*\[Omega])*j[hm226, 0, 1, 0, 1, 1, 1, 0])/
    (2*(-4 + d)*\[Omega]^2) - (CF*(-3 + d)^2*g^4*j[hm226, 0, 1, 1, 0, 1, 1,
      0])/(2*(-4 + d)^2*\[Omega]^2) +
   (CF*g^4*(192*m1^2 - 124*d*m1^2 + 20*d^2*m1^2 - 15*CA*Ys^2*\[Omega] +
      8*CA*d*Ys^2*\[Omega] - CA*d^2*Ys^2*\[Omega] + 20*\[Omega]^2 -
      4*d*\[Omega]^2)*j[hm226, 0, 2, 0, 1, 1, 0, 0])/
    (16*(-4 + d)^2*(-7 + 2*d)*m1^2*\[Omega]^2) +
   (CF*g^4*(-44*m1^2 + 12*d*m1^2 - 11*CA*Ys^2*\[Omega] +
      3*CA*d*Ys^2*\[Omega] - 36*\[Omega]^2 + 10*d*\[Omega]^2)*
     j[hm226, 0, 2, 0, 1, 1, 1, 0])/(4*(-4 + d)^2*\[Omega]^2) -
   (CF*g^4*(-44*m1^2 + 12*d*m1^2 - 11*CA*Ys^2*\[Omega] +
      3*CA*d*Ys^2*\[Omega] - 44*\[Omega]^2 - 64*CA*CF*\[Omega]^2 +
      12*d*\[Omega]^2 + 16*CA*CF*d*\[Omega]^2)*j[hm226, 1, 1, 1, 1, 1, 0, 0])/
    (8*(-4 + d)*\[Omega]^2) - (CF*(-9 + 2*d)*g^4*m1^2*
     (-8*m1^2 + 2*d*m1^2 - 3*CA*Ys^2*\[Omega] + CA*d*Ys^2*\[Omega] -
      4*\[Omega]^2 + 2*d*\[Omega]^2)*j[hm226, 2, 0, 1, 1, 1, 1, 0])/
    ((-4 + d)^2*(-3 + d)*\[Omega]) + (CA*CF*(-9 + 2*d)*g^4*(2*CA*m1^2 - M*Ys)*
     (m1 - \[Omega])*(m1 + \[Omega])*j[hm227, 0, 2, 1, 0, 1, 1, 1])/
    ((-4 + d)*(-3 + d)*\[Omega]) -
   (CF*(-8 + 3*d)*g^4*(-320*m1^2 + 480*CA*CF*m1^2 - 484*d*m1^2 -
      616*CA*CF*d*m1^2 + 574*d^2*m1^2 + 284*CA*CF*d^2*m1^2 - 180*d^3*m1^2 -
      56*CA*CF*d^3*m1^2 + 18*d^4*m1^2 + 4*CA*CF*d^4*m1^2 + 560*CA*Ys^2 -
      748*CA*d*Ys^2 + 364*CA*d^2*Ys^2 - 77*CA*d^3*Ys^2 + 6*CA*d^4*Ys^2)*
     j[hm228, 1, 0, 1, 0, 0, 1, 0])/(16*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)*
     (-7 + 2*d)*m1^4) - (CF*g^4*(24*m1^4 - 8*d*m1^4 + 3*CA*m1^2*Ys^2 -
      CA*d*m1^2*Ys^2 + 60*CA*m1^2*Ys^2*\[Omega] - 32*CA*d*m1^2*Ys^2*
       \[Omega] + 4*CA*d^2*m1^2*Ys^2*\[Omega] - 16*m1^2*\[Omega]^2 +
      8*CA*Ys^2*\[Omega]^2 - 2*CA*d*Ys^2*\[Omega]^2)*
     j[hm229, 2, 1, 0, 1, 0, 1, 0])/(4*(-5 + d)*(-4 + d)*(-3 + d)*m1^2*
     \[Omega]) - (CF*g^4*(260*m1^4 - 144*d*m1^4 + 20*d^2*m1^4 +
      5*CA*m1^2*Ys^2 - 5*CA*d*m1^2*Ys^2 + CA*d^2*m1^2*Ys^2 +
      30*CA*m1^2*Ys^2*\[Omega] - 16*CA*d*m1^2*Ys^2*\[Omega] +
      2*CA*d^2*m1^2*Ys^2*\[Omega] - 8*m1^2*\[Omega]^2 +
      4*CA*Ys^2*\[Omega]^2 - CA*d*Ys^2*\[Omega]^2)*j[hm229, 2, 1, 0, 1, 1, 0,
      0])/(4*(-5 + d)*(-4 + d)*(-3 + d)*m1^2*\[Omega]) -
   (3*CA*CF^2*g^4*(m1^2 + \[Omega]^2)*j[hm230, 0, 0, 2, 1, 1, 0, 0])/
    ((-7 + 2*d)*m1^2*\[Omega]^2), \[Phi]D\[Phi] ->
  ((-5 + 2*d)*g^4*(-24960*CA*CF*M*m1^2*Ys + 39712*CA*CF*d*M*m1^2*Ys -
      24624*CA*CF*d^2*M*m1^2*Ys + 7456*CA*CF*d^3*M*m1^2*Ys -
      1104*CA*CF*d^4*M*m1^2*Ys + 64*CA*CF*d^5*M*m1^2*Ys -
      72000*CA*CF*m1^2*Ys^2 + 109600*CA*CF*d*m1^2*Ys^2 -
      64720*CA*CF*d^2*m1^2*Ys^2 + 18616*CA*CF*d^3*m1^2*Ys^2 -
      2616*CA*CF*d^4*m1^2*Ys^2 + 144*CA*CF*d^5*m1^2*Ys^2 - 1440*CA*Ys^4 +
      2048*CA*d*Ys^4 - 1122*CA*d^2*Ys^4 + 299*CA*d^3*Ys^4 - 39*CA*d^4*Ys^4 +
      2*CA*d^5*Ys^4 - 27072*CF*m1^2*\[Omega] + 5760*CA*CF^2*m1^2*\[Omega] -
      20336*CF*d*m1^2*\[Omega] - 992*CA*CF^2*d*m1^2*\[Omega] +
      30984*CF*d^2*m1^2*\[Omega] - 3952*CA*CF^2*d^2*m1^2*\[Omega] -
      11776*CF*d^3*m1^2*\[Omega] + 2304*CA*CF^2*d^3*m1^2*\[Omega] +
      1880*CF*d^4*m1^2*\[Omega] - 464*CA*CF^2*d^4*m1^2*\[Omega] -
      112*CF*d^5*m1^2*\[Omega] + 32*CA*CF^2*d^5*m1^2*\[Omega] +
      33696*CA*CF*Ys^2*\[Omega] - 48888*CA*CF*d*Ys^2*\[Omega] +
      27524*CA*CF*d^2*Ys^2*\[Omega] - 7600*CA*CF*d^3*Ys^2*\[Omega] +
      1036*CA*CF*d^4*Ys^2*\[Omega] - 56*CA*CF*d^5*Ys^2*\[Omega])*
     j[hm210, 0, 1, 1, 0, 1, 0, 0])/(128*(-5 + d)*(-4 + d)^2*(-2 + d)*
     (-9 + 2*d)*(-7 + 2*d)*m1^4*\[Omega]^2) -
   (g^4*(480*CA*CF*M^2*m1^2*Ys - 336*CA*CF*d*M^2*m1^2*Ys +
      48*CA*CF*d^2*M^2*m1^2*Ys - 144*CA*CF*M*m1^2*Ys^2 -
      40*CA*CF*d*M*m1^2*Ys^2 + 88*CA*CF*d^2*M*m1^2*Ys^2 -
      16*CA*CF*d^3*M*m1^2*Ys^2 + 90*CA*MH^2*Ys^3 - 93*CA*d*MH^2*Ys^3 +
      30*CA*d^2*MH^2*Ys^3 - 3*CA*d^3*MH^2*Ys^3 - 198*CA*M*Ys^4 +
      197*CA*d*M*Ys^4 - 61*CA*d^2*M*Ys^4 + 6*CA*d^3*M*Ys^4 +
      6336*CF*M*m1^2*\[Omega] - 4864*CF*d*M*m1^2*\[Omega] +
      1344*CF*d^2*M*m1^2*\[Omega] - 128*CF*d^3*M*m1^2*\[Omega] -
      960*CA*CF*M^2*Ys*\[Omega] + 992*CA*CF*d*M^2*Ys*\[Omega] -
      320*CA*CF*d^2*M^2*Ys*\[Omega] + 32*CA*CF*d^3*M^2*Ys*\[Omega] +
      432*CA*CF*M*Ys^2*\[Omega] - 456*CA*CF*d*M*Ys^2*\[Omega] +
      152*CA*CF*d^2*M*Ys^2*\[Omega] - 16*CA*CF*d^3*M*Ys^2*\[Omega])*
     j[hm210, 0, 1, 1, 1, 0, 0, 0])/(128*(-5 + d)*(-4 + d)*(-9 + 2*d)*M*m1^4*
     \[Omega]^2) - (g^4*(38880*CF*M*m1^4 + 77760*CA*CF^2*M*m1^4 -
      39096*CF*d*M*m1^4 - 78192*CA*CF^2*d*M*m1^4 + 14544*CF*d^2*M*m1^4 +
      29088*CA*CF^2*d^2*M*m1^4 - 2376*CF*d^3*M*m1^4 -
      4752*CA*CF^2*d^3*M*m1^4 + 144*CF*d^4*M*m1^4 + 288*CA*CF^2*d^4*M*m1^4 +
      9120*CA*CF*M^2*m1^2*Ys - 9544*CA*CF*d*M^2*m1^2*Ys +
      3704*CA*CF*d^2*M^2*m1^2*Ys - 632*CA*CF*d^3*M^2*m1^2*Ys +
      40*CA*CF*d^4*M^2*m1^2*Ys + 20700*CA*CF*M*m1^2*Ys^2 -
      21700*CA*CF*d*M*m1^2*Ys^2 + 8372*CA*CF*d^2*M*m1^2*Ys^2 -
      1412*CA*CF*d^3*M*m1^2*Ys^2 + 88*CA*CF*d^4*M*m1^2*Ys^2 -
      3420*CA*m1^2*MH^2*Ys^3 + 3579*CA*d*m1^2*MH^2*Ys^3 -
      1389*CA*d^2*m1^2*MH^2*Ys^3 + 237*CA*d^3*m1^2*MH^2*Ys^3 -
      15*CA*d^4*m1^2*MH^2*Ys^3 + 10560*CA*CF*M^2*m1^2*Ys*\[Omega] -
      12112*CA*CF*d*M^2*m1^2*Ys*\[Omega] + 5120*CA*CF*d^2*M^2*m1^2*Ys*
       \[Omega] - 944*CA*CF*d^3*M^2*m1^2*Ys*\[Omega] +
      64*CA*CF*d^4*M^2*m1^2*Ys*\[Omega] + 5184*CA*CF*M*m1^2*Ys^2*\[Omega] -
      2736*CA*CF*d*M*m1^2*Ys^2*\[Omega] + 136*CA*CF*d^2*M*m1^2*Ys^2*
       \[Omega] + 120*CA*CF*d^3*M*m1^2*Ys^2*\[Omega] -
      16*CA*CF*d^4*M*m1^2*Ys^2*\[Omega] + 4176*CA*M*Ys^4*\[Omega] -
      4024*CA*d*M*Ys^4*\[Omega] + 1453*CA*d^2*M*Ys^4*\[Omega] -
      233*CA*d^3*M*Ys^4*\[Omega] + 14*CA*d^4*M*Ys^4*\[Omega] +
      4320*CF*M*m1^2*\[Omega]^2 + 8640*CA*CF^2*M*m1^2*\[Omega]^2 -
      4344*CF*d*M*m1^2*\[Omega]^2 - 8688*CA*CF^2*d*M*m1^2*\[Omega]^2 +
      1616*CF*d^2*M*m1^2*\[Omega]^2 + 3232*CA*CF^2*d^2*M*m1^2*\[Omega]^2 -
      264*CF*d^3*M*m1^2*\[Omega]^2 - 528*CA*CF^2*d^3*M*m1^2*\[Omega]^2 +
      16*CF*d^4*M*m1^2*\[Omega]^2 + 32*CA*CF^2*d^4*M*m1^2*\[Omega]^2 -
      20880*CA*CF*M*Ys^2*\[Omega]^2 + 19076*CA*CF*d*M*Ys^2*\[Omega]^2 -
      6520*CA*CF*d^2*M*Ys^2*\[Omega]^2 + 988*CA*CF*d^3*M*Ys^2*\[Omega]^2 -
      56*CA*CF*d^4*M*Ys^2*\[Omega]^2)*j[hm210, 0, 2, 1, 0, 1, 0, 0])/
    (128*(-5 + d)*(-4 + d)^2*(-9 + 2*d)*(-7 + 2*d)*M*m1^4*\[Omega]^2) +
   ((-10 + 3*d)*g^4*(1920*CA*CF*M^2*m1^4*Ys - 1504*CA*CF*d*M^2*m1^4*Ys +
      384*CA*CF*d^2*M^2*m1^4*Ys - 32*CA*CF*d^3*M^2*m1^4*Ys +
      480*CA*CF*M^2*m1^2*Ys*\[Omega] - 376*CA*CF*d*M^2*m1^2*Ys*\[Omega] +
      96*CA*CF*d^2*M^2*m1^2*Ys*\[Omega] - 8*CA*CF*d^3*M^2*m1^2*Ys*\[Omega] -
      180*CA*m1^2*MH^2*Ys^3*\[Omega] + 141*CA*d*m1^2*MH^2*Ys^3*\[Omega] -
      36*CA*d^2*m1^2*MH^2*Ys^3*\[Omega] + 3*CA*d^3*m1^2*MH^2*Ys^3*\[Omega] -
      240*CA*CF*M^2*m1^2*Ys*\[Omega]^2 + 128*CA*CF*d*M^2*m1^2*Ys*\[Omega]^2 -
      16*CA*CF*d^2*M^2*m1^2*Ys*\[Omega]^2 - 72*CA*CF*M*m1^2*Ys^2*\[Omega]^2 +
      304*CA*CF*d*M*m1^2*Ys^2*\[Omega]^2 - 136*CA*CF*d^2*M*m1^2*Ys^2*
       \[Omega]^2 + 16*CA*CF*d^3*M*m1^2*Ys^2*\[Omega]^2 +
      432*CA*M*Ys^4*\[Omega]^2 - 312*CA*d*M*Ys^4*\[Omega]^2 +
      75*CA*d^2*M*Ys^4*\[Omega]^2 - 6*CA*d^3*M*Ys^4*\[Omega]^2 -
      1080*CF*M*m1^2*\[Omega]^3 - 2160*CA*CF^2*M*m1^2*\[Omega]^3 +
      816*CF*d*M*m1^2*\[Omega]^3 + 1632*CA*CF^2*d*M*m1^2*\[Omega]^3 -
      200*CF*d^2*M*m1^2*\[Omega]^3 - 400*CA*CF^2*d^2*M*m1^2*\[Omega]^3 +
      16*CF*d^3*M*m1^2*\[Omega]^3 + 32*CA*CF^2*d^3*M*m1^2*\[Omega]^3 -
      2160*CA*CF*M*Ys^2*\[Omega]^3 + 1452*CA*CF*d*M*Ys^2*\[Omega]^3 -
      324*CA*CF*d^2*M*Ys^2*\[Omega]^3 + 24*CA*CF*d^3*M*Ys^2*\[Omega]^3)*
     j[hm210, 1, 1, 1, 0, 1, 0, 0])/(64*(-5 + d)*(-4 + d)*(-9 + 2*d)*
     (-7 + 2*d)*M*m1^4*\[Omega]^2) +
   (CA*CF*(-2 + d)*g^4*(20*Ys^2 - 7*d*Ys^2 - 64*CF*\[Omega] +
      24*CF*d*\[Omega])*j[hm211, 0, 0, 0, 1, 1, 0, 1])/
    (16*(-4 + d)^2*m1^2*\[Omega]^2) -
   (CF*(-5 + 2*d)*g^4*(-546*CA*Ys^2 + 737*CA*d*Ys^2 - 362*CA*d^2*Ys^2 +
      77*CA*d^3*Ys^2 - 6*CA*d^4*Ys^2 + 712*\[Omega] + 11760*CA*CF*\[Omega] -
      804*d*\[Omega] - 13392*CA*CF*d*\[Omega] + 308*d^2*\[Omega] +
      5588*CA*CF*d^2*\[Omega] - 46*d^3*\[Omega] - 1016*CA*CF*d^3*\[Omega] +
      2*d^4*\[Omega] + 68*CA*CF*d^4*\[Omega])*j[hm211, 0, 0, 1, 1, 0, 0, 1])/
    (24*(-5 + d)*(-4 + d)^2*(-2 + d)*(-7 + 2*d)*m1^2*\[Omega]^2) -
   (CA*CF*(-10 + 3*d)*g^4*(2*Ys^2 - d*Ys^2 - 72*CF*\[Omega] +
      24*CF*d*\[Omega])*j[hm211, 0, 0, 1, 1, 0, 1, 1])/
    (8*(-2 + d)*(-7 + 2*d)*m1^2) -
   (g^4*(-51216*CA*CF*m1^2*Ys^2 + 86744*CA*CF*d*m1^2*Ys^2 -
      57688*CA*CF*d^2*m1^2*Ys^2 + 18856*CA*CF*d^3*m1^2*Ys^2 -
      3032*CA*CF*d^4*m1^2*Ys^2 + 192*CA*CF*d^5*m1^2*Ys^2 -
      198336*CF*m1^2*\[Omega] - 652800*CA*CF^2*m1^2*\[Omega] +
      338112*CF*d*m1^2*\[Omega] + 914560*CA*CF^2*d*m1^2*\[Omega] -
      225424*CF*d^2*m1^2*\[Omega] - 507840*CA*CF^2*d^2*m1^2*\[Omega] +
      73520*CF*d^3*m1^2*\[Omega] + 139648*CA*CF^2*d^3*m1^2*\[Omega] -
      11744*CF*d^4*m1^2*\[Omega] - 19008*CA*CF^2*d^4*m1^2*\[Omega] +
      736*CF*d^5*m1^2*\[Omega] + 1024*CA*CF^2*d^5*m1^2*\[Omega] -
      2280*CA*Ys^4*\[Omega] + 3526*CA*d*Ys^4*\[Omega] -
      2119*CA*d^2*Ys^4*\[Omega] + 621*CA*d^3*Ys^4*\[Omega] -
      89*CA*d^4*Ys^4*\[Omega] + 5*CA*d^5*Ys^4*\[Omega] +
      25152*CA*CF*Ys^2*\[Omega]^2 - 41008*CA*CF*d*Ys^2*\[Omega]^2 +
      26024*CA*CF*d^2*Ys^2*\[Omega]^2 - 8048*CA*CF*d^3*Ys^2*\[Omega]^2 +
      1216*CA*CF*d^4*Ys^2*\[Omega]^2 - 72*CA*CF*d^5*Ys^2*\[Omega]^2 -
      22784*CF*\[Omega]^3 + 207360*CA*CF^2*\[Omega]^3 +
      31424*CF*d*\[Omega]^3 - 223872*CA*CF^2*d*\[Omega]^3 -
      16288*CF*d^2*\[Omega]^3 + 91520*CA*CF^2*d^2*\[Omega]^3 +
      3936*CF*d^3*\[Omega]^3 - 17248*CA*CF^2*d^3*\[Omega]^3 -
      432*CF*d^4*\[Omega]^3 + 1408*CA*CF^2*d^4*\[Omega]^3 +
      16*CF*d^5*\[Omega]^3 - 32*CA*CF^2*d^5*\[Omega]^3)*
     j[hm211, 0, 0, 2, 1, 0, 0, 1])/(192*(-5 + d)*(-4 + d)^2*(-3 + d)*
     (-2 + d)*(-7 + 2*d)*m1^2*\[Omega]^2) +
   (CF*(-5 + 2*d)*g^4*(-1082*CA*m1^2*Ys^2 + 1427*CA*d*m1^2*Ys^2 -
      685*CA*d^2*m1^2*Ys^2 + 143*CA*d^3*m1^2*Ys^2 - 11*CA*d^4*m1^2*Ys^2 +
      1192*m1^2*\[Omega] + 3584*CA*CF*m1^2*\[Omega] - 2004*d*m1^2*\[Omega] -
      5728*CA*CF*d*m1^2*\[Omega] + 1036*d^2*m1^2*\[Omega] +
      2968*CA*CF*d^2*m1^2*\[Omega] - 216*d^3*m1^2*\[Omega] -
      632*CA*CF*d^3*m1^2*\[Omega] + 16*d^4*m1^2*\[Omega] +
      48*CA*CF*d^4*m1^2*\[Omega] - 336*CA*M*Ys*\[Omega] +
      460*CA*d*M*Ys*\[Omega] - 230*CA*d^2*M*Ys*\[Omega] +
      50*CA*d^3*M*Ys*\[Omega] - 4*CA*d^4*M*Ys*\[Omega])*
     j[hm212, 0, 0, 1, 1, 0, 0, 1])/(48*(-5 + d)*(-4 + d)^2*(-2 + d)*
     (-7 + 2*d)*m1^4*\[Omega]^2) +
   (CF*(-10 + 3*d)*g^4*(-3*CA*m1^2*Ys^2 + CA*d*m1^2*Ys^2 - 12*m1^2*\[Omega] +
      4*d*m1^2*\[Omega] - 8*CA*M*Ys*\[Omega]^2 + 2*CA*d*M*Ys*\[Omega]^2 +
      3*CA*Ys^2*\[Omega]^2 - CA*d*Ys^2*\[Omega]^2 - 4*\[Omega]^3)*
     j[hm212, 0, 0, 1, 1, 0, 1, 1])/(8*(-4 + d)*(-7 + 2*d)*m1^2*\[Omega]^2) -
   (g^4*(-731808*CA*CF*M*m1^4*Ys^2 + 1491600*CA*CF*d*M*m1^4*Ys^2 -
      1232192*CA*CF*d^2*M*m1^4*Ys^2 + 528592*CA*CF*d^3*M*m1^4*Ys^2 -
      124480*CA*CF*d^4*M*m1^4*Ys^2 + 15296*CA*CF*d^5*M*m1^4*Ys^2 -
      768*CA*CF*d^6*M*m1^4*Ys^2 + 9633024*CF*M*m1^4*\[Omega] +
      10096128*CA*CF^2*M*m1^4*\[Omega] - 16570048*CF*d*M*m1^4*\[Omega] -
      17183872*CA*CF^2*d*M*m1^4*\[Omega] + 11682656*CF*d^2*M*m1^4*\[Omega] +
      12066624*CA*CF^2*d^2*M*m1^4*\[Omega] - 4331872*CF*d^3*M*m1^4*\[Omega] -
      4478656*CA*CF^2*d^3*M*m1^4*\[Omega] + 892544*CF*d^4*M*m1^4*\[Omega] +
      927360*CA*CF^2*d^4*M*m1^4*\[Omega] - 97024*CF*d^5*M*m1^4*\[Omega] -
      101632*CA*CF^2*d^5*M*m1^4*\[Omega] + 4352*CF*d^6*M*m1^4*\[Omega] +
      4608*CA*CF^2*d^6*M*m1^4*\[Omega] - 2846592*CA*CF*M^2*m1^2*Ys*\[Omega] +
      5008160*CA*CF*d*M^2*m1^2*Ys*\[Omega] - 3593872*CA*CF*d^2*M^2*m1^2*Ys*
       \[Omega] + 1352240*CA*CF*d^3*M^2*m1^2*Ys*\[Omega] -
      282208*CA*CF*d^4*M^2*m1^2*Ys*\[Omega] + 31040*CA*CF*d^5*M^2*m1^2*Ys*
       \[Omega] - 1408*CA*CF*d^6*M^2*m1^2*Ys*\[Omega] -
      9072*CA*M*m1^2*Ys^4*\[Omega] + 17460*CA*d*M*m1^2*Ys^4*\[Omega] -
      13782*CA*d^2*M*m1^2*Ys^4*\[Omega] + 5720*CA*d^3*M*m1^2*Ys^4*\[Omega] -
      1318*CA*d^4*M*m1^2*Ys^4*\[Omega] + 160*CA*d^5*M*m1^2*Ys^4*\[Omega] -
      8*CA*d^6*M*m1^2*Ys^4*\[Omega] - 69120*CA*CF*M^2*m1^2*Ys*\[Omega]^2 +
      159744*CA*CF*d*M^2*m1^2*Ys*\[Omega]^2 - 142944*CA*CF*d^2*M^2*m1^2*Ys*
       \[Omega]^2 + 64272*CA*CF*d^3*M^2*m1^2*Ys*\[Omega]^2 -
      15504*CA*CF*d^4*M^2*m1^2*Ys*\[Omega]^2 + 1920*CA*CF*d^5*M^2*m1^2*Ys*
       \[Omega]^2 - 96*CA*CF*d^6*M^2*m1^2*Ys*\[Omega]^2 +
      233856*CA*CF*M*m1^2*Ys^2*\[Omega]^2 - 415136*CA*CF*d*M*m1^2*Ys^2*
       \[Omega]^2 + 301456*CA*CF*d^2*M*m1^2*Ys^2*\[Omega]^2 -
      115152*CA*CF*d^3*M*m1^2*Ys^2*\[Omega]^2 + 24480*CA*CF*d^4*M*m1^2*Ys^2*
       \[Omega]^2 - 2752*CA*CF*d^5*M*m1^2*Ys^2*\[Omega]^2 +
      128*CA*CF*d^6*M*m1^2*Ys^2*\[Omega]^2 + 51840*CA*MH^2*Ys^3*\[Omega]^2 -
      92448*CA*d*MH^2*Ys^3*\[Omega]^2 + 67176*CA*d^2*MH^2*Ys^3*\[Omega]^2 -
      25542*CA*d^3*MH^2*Ys^3*\[Omega]^2 + 5373*CA*d^4*MH^2*Ys^3*\[Omega]^2 -
      594*CA*d^5*MH^2*Ys^3*\[Omega]^2 + 27*CA*d^6*MH^2*Ys^3*\[Omega]^2 -
      101376*CF*M*m1^2*\[Omega]^3 - 755712*CA*CF^2*M*m1^2*\[Omega]^3 -
      97280*CF*d*M*m1^2*\[Omega]^3 + 776192*CA*CF^2*d*M*m1^2*\[Omega]^3 +
      193088*CF*d^2*M*m1^2*\[Omega]^3 - 306816*CA*CF^2*d^2*M*m1^2*
       \[Omega]^3 - 100640*CF*d^3*M*m1^2*\[Omega]^3 +
      57152*CA*CF^2*d^3*M*m1^2*\[Omega]^3 + 24224*CF*d^4*M*m1^2*\[Omega]^3 -
      4800*CA*CF^2*d^4*M*m1^2*\[Omega]^3 - 2816*CF*d^5*M*m1^2*\[Omega]^3 +
      128*CA*CF^2*d^5*M*m1^2*\[Omega]^3 + 128*CF*d^6*M*m1^2*\[Omega]^3 +
      373248*CA*CF*M^2*Ys*\[Omega]^3 - 579072*CA*CF*d*M^2*Ys*\[Omega]^3 +
      358816*CA*CF*d^2*M^2*Ys*\[Omega]^3 - 114384*CA*CF*d^3*M^2*Ys*
       \[Omega]^3 + 19840*CA*CF*d^4*M^2*Ys*\[Omega]^3 -
      1776*CA*CF*d^5*M^2*Ys*\[Omega]^3 + 64*CA*CF*d^6*M^2*Ys*\[Omega]^3)*
     j[hm212, 0, 0, 2, 1, 0, 0, 1])/(384*(-5 + d)*(-4 + d)^2*(-3 + d)*
     (-2 + d)*(-9 + 2*d)*(-7 + 2*d)*M*m1^4*\[Omega]^2) +
   (CF*(-8 + 3*d)*g^4*(3840*CA*M^2 - 12032*CA*d*M^2 + 15344*CA*d^2*M^2 -
      10424*CA*d^3*M^2 + 4100*CA*d^4*M^2 - 938*CA*d^5*M^2 + 116*CA*d^6*M^2 -
      6*CA*d^7*M^2 + 66960*m1^2 - 4320*CA*m1^2 - 82080*CA*CF*m1^2 -
      117012*d*m1^2 + 8664*CA*d*m1^2 + 181176*CA*CF*d*m1^2 + 48544*d^2*m1^2 -
      7040*CA*d^2*m1^2 - 152272*CA*CF*d^2*m1^2 + 14731*d^3*m1^2 +
      2966*CA*d^3*m1^2 + 73294*CA*CF*d^3*m1^2 - 17474*d^4*m1^2 -
      684*CA*d^4*m1^2 - 23516*CA*CF*d^4*m1^2 + 5473*d^5*m1^2 +
      82*CA*d^5*m1^2 + 4986*CA*CF*d^5*m1^2 - 758*d^6*m1^2 - 4*CA*d^6*m1^2 -
      612*CA*CF*d^6*m1^2 + 40*d^7*m1^2 + 32*CA*CF*d^7*m1^2 +
      8640*CA*m1^2*nf - 21648*CA*d*m1^2*nf + 22744*CA*d^2*m1^2*nf -
      12972*CA*d^3*m1^2*nf + 4334*CA*d^4*m1^2*nf - 848*CA*d^5*m1^2*nf +
      90*CA*d^6*m1^2*nf - 4*CA*d^7*m1^2*nf - 86400*CA*M*Ys +
      234400*CA*d*M*Ys - 251184*CA*d^2*M*Ys + 140872*CA*d^3*M*Ys -
      45324*CA*d^4*M*Ys + 8452*CA*d^5*M*Ys - 852*CA*d^6*M*Ys +
      36*CA*d^7*M*Ys)*j[hm213, 1, 1, 0, 0, 1, 0, 0])/
    (64*(-5 + d)*(-4 + d)^2*(-3 + d)*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)*
     m1^4) + (CF*(-10 + 3*d)*g^4*(4*Ys^2 - 6*CA*Ys^2 + 8*CA*CF*Ys^2 -
      5*d*Ys^2 + 8*CA*d*Ys^2 - 10*CA*CF*d*Ys^2 + d^2*Ys^2 - 2*CA*d^2*Ys^2 +
      2*CA*CF*d^2*Ys^2 - 44*\[Omega] - 8*CA*\[Omega] - 72*CA*CF*\[Omega] +
      69*d*\[Omega] + 2*CA*d*\[Omega] + 114*CA*CF*d*\[Omega] -
      16*d^2*\[Omega] - 24*CA*CF*d^2*\[Omega] + 16*CA*nf*\[Omega] -
      12*CA*d*nf*\[Omega] + 2*CA*d^2*nf*\[Omega])*j[hm213, 1, 1, 0, 1, 1, 0,
      0])/(32*(-4 + d)^2*(-1 + d)*\[Omega]^2) -
   (CF*(-2 + d)*g^4*(-50112*m1^2 - 165888*CA*m1^2 - 76032*CA*CF*m1^2 +
      117120*d*m1^2 + 313344*CA*d*m1^2 + 115968*CA*CF*d*m1^2 -
      100304*d^2*m1^2 - 242304*CA*d^2*m1^2 - 58880*CA*CF*d^2*m1^2 +
      42904*d^3*m1^2 + 98368*CA*d^3*m1^2 + 11504*CA*CF*d^3*m1^2 -
      9884*d^4*m1^2 - 22144*CA*d^4*m1^2 - 232*CA*CF*d^4*m1^2 +
      1172*d^5*m1^2 + 2624*CA*d^5*m1^2 - 184*CA*CF*d^5*m1^2 - 56*d^6*m1^2 -
      128*CA*d^6*m1^2 + 16*CA*CF*d^6*m1^2 - 15552*CA*M*Ys + 30000*CA*d*M*Ys -
      22736*CA*d^2*M*Ys + 8692*CA*d^3*M*Ys - 1784*CA*d^4*M*Ys +
      188*CA*d^5*M*Ys - 8*CA*d^6*M*Ys - 53352*CA*Ys^2 + 100668*CA*d*Ys^2 -
      79982*CA*d^2*Ys^2 + 34817*CA*d^3*Ys^2 - 8974*CA*d^4*Ys^2 +
      1368*CA*d^5*Ys^2 - 114*CA*d^6*Ys^2 + 4*CA*d^7*Ys^2)*
     j[hm215, 0, 0, 0, 1, 1, 0, 0])/(64*(-6 + d)*(-5 + d)*(-4 + d)^2*
     (-3 + d)^2*(-9 + 2*d)*m1^6) + (CA*CF*(-3 + d)*(-10 + 3*d)*g^4*Ys^2*
     j[hm217, 1, 1, 1, 0, 1, 0, 0])/(16*(-4 + d)^2*\[Omega]^2) -
   (CF*(-10 + 3*d)*g^4*(-12*m1^2 + 40*CA*CF*m1^2 - 38*d*m1^2 -
      28*CA*CF*d*m1^2 + 10*d^2*m1^2 + 4*CA*CF*d^2*m1^2 + 24*CA*Ys^2 -
      18*CA*d*Ys^2 + 3*CA*d^2*Ys^2)*\[Omega]*j[hm218, 1, 1, 1, 0, 1, 0, 0])/
    (16*(-4 + d)*(-2 + d)*(-7 + 2*d)*m1^4) +
   (CF*g^4*(-2520*CA*m1^2*Ys^2 + 3324*CA*d*m1^2*Ys^2 -
      1584*CA*d^2*m1^2*Ys^2 + 324*CA*d^3*m1^2*Ys^2 - 24*CA*d^4*m1^2*Ys^2 +
      208*m1^2*\[Omega] + 1120*CA*CF*m1^2*\[Omega] - 1524*d*m1^2*\[Omega] -
      1224*CA*CF*d*m1^2*\[Omega] + 838*d^2*m1^2*\[Omega] +
      460*CA*CF*d^2*m1^2*\[Omega] - 156*d^3*m1^2*\[Omega] -
      72*CA*CF*d^3*m1^2*\[Omega] + 10*d^4*m1^2*\[Omega] +
      4*CA*CF*d^4*m1^2*\[Omega] + 376*CA*Ys^2*\[Omega] -
      458*CA*d*Ys^2*\[Omega] + 203*CA*d^2*Ys^2*\[Omega] -
      40*CA*d^3*Ys^2*\[Omega] + 3*CA*d^4*Ys^2*\[Omega])*
     j[hm218, 2, 0, 1, 0, 1, 0, 0])/(16*(-5 + d)*(-4 + d)^2*(-2 + d)*
     (-7 + 2*d)*m1^2*\[Omega]^2) +
   ((-10 + 3*d)*g^4*(2592*CA*CF*M^2*m1^2*Ys - 2704*CA*CF*d*M^2*m1^2*Ys +
      896*CA*CF*d^2*M^2*m1^2*Ys - 96*CA*CF*d^3*M^2*m1^2*Ys -
      216*CA*MH^2*Ys^3 + 234*CA*d*MH^2*Ys^3 - 81*CA*d^2*MH^2*Ys^3 +
      9*CA*d^3*MH^2*Ys^3 - 576*CF*M*m1^2*\[Omega] - 1152*CA*CF^2*M*m1^2*
       \[Omega] + 2432*CF*d*M*m1^2*\[Omega] + 4864*CA*CF^2*d*M*m1^2*
       \[Omega] - 1088*CF*d^2*M*m1^2*\[Omega] - 2176*CA*CF^2*d^2*M*m1^2*
       \[Omega] + 128*CF*d^3*M*m1^2*\[Omega] + 256*CA*CF^2*d^3*M*m1^2*
       \[Omega] - 1152*CA*CF*M^2*Ys*\[Omega] + 864*CA*CF*d*M^2*Ys*\[Omega] -
      144*CA*CF*d^2*M^2*Ys*\[Omega])*j[hm220, 0, 0, 1, 1, 1, 0, 1])/
    (128*(-4 + d)*(-2 + d)*(-9 + 2*d)*(-7 + 2*d)*M*m1^4) -
   ((-10 + 3*d)*g^4*(-192*CA*CF*M^2*m1^2*Ys + 176*CA*CF*d*M^2*m1^2*Ys -
      32*CA*CF*d^2*M^2*m1^2*Ys - 9*CA*MH^2*Ys^3 + 3*CA*d*MH^2*Ys^3 -
      288*CF*M*m1^2*\[Omega] - 576*CA*CF^2*M*m1^2*\[Omega] +
      64*CF*d*M*m1^2*\[Omega] + 128*CA*CF^2*d*M*m1^2*\[Omega] +
      96*CA*CF*M^2*Ys*\[Omega] - 32*CA*CF*d*M^2*Ys*\[Omega])*
     j[hm220, 0, 1, 1, 1, 1, 0, 0])/(256*(-4 + d)*(-9 + 2*d)*M*m1^2*
     \[Omega]^2) + (g^4*(1152*CF*M*m1^4 + 2304*CA*CF^2*M*m1^4 -
      544*CF*d*M*m1^4 - 1088*CA*CF^2*d*M*m1^4 + 64*CF*d^2*M*m1^4 +
      128*CA*CF^2*d^2*M*m1^4 - 576*CA*CF*M^2*m1^2*Ys +
      272*CA*CF*d*M^2*m1^2*Ys - 32*CA*CF*d^2*M^2*m1^2*Ys +
      168*CA*CF*M^2*m1^2*Ys*\[Omega] - 104*CA*CF*d*M^2*m1^2*Ys*\[Omega] +
      16*CA*CF*d^2*M^2*m1^2*Ys*\[Omega] - 36*CA*MH^2*Ys^3*\[Omega] +
      21*CA*d*MH^2*Ys^3*\[Omega] - 3*CA*d^2*MH^2*Ys^3*\[Omega] -
      432*CF*M*m1^2*\[Omega]^2 - 864*CA*CF^2*M*m1^2*\[Omega]^2 +
      240*CF*d*M*m1^2*\[Omega]^2 + 480*CA*CF^2*d*M*m1^2*\[Omega]^2 -
      32*CF*d^2*M*m1^2*\[Omega]^2 - 64*CA*CF^2*d^2*M*m1^2*\[Omega]^2 +
      384*CA*CF*M^2*Ys*\[Omega]^2 - 224*CA*CF*d*M^2*Ys*\[Omega]^2 +
      32*CA*CF*d^2*M^2*Ys*\[Omega]^2)*j[hm220, 0, 1, 1, 1, 1, 1, 0])/
    (32*(-3 + d)*(-9 + 2*d)*M*m1^2*\[Omega]) -
   (CA*g^4*\[Omega]*(32*CF*M^2*m1^2*Ys - 3*MH^2*Ys^3 + 32*CF*M^2*Ys*\[Omega])*
     j[hm220, 0, 2, 1, 1, 1, 1, 0])/(32*(-9 + 2*d)*M*m1^2) +
   (CA*(-10 + 3*d)*g^4*(48*CF*m1^2*Ys^2 - 16*CF*d*m1^2*Ys^2 -
      192*CF^2*m1^2*\[Omega] + 64*CF^2*d*m1^2*\[Omega] - 3*Ys^4*\[Omega] +
      d*Ys^4*\[Omega] + 48*CF*Ys^2*\[Omega]^2 - 16*CF*d*Ys^2*\[Omega]^2 -
      704*CF^2*\[Omega]^3 + 192*CF^2*d*\[Omega]^3)*j[hm221, 0, 0, 1, 1, 1, 0,
      1])/(64*(-4 + d)*(-7 + 2*d)*m1^2*\[Omega]^2) -
   (CA^2*(CA - 2*CF)*CF^2*(-3 + d)^2*g^4*j[hm221, 0, 1, 0, 1, 1, 1, 0])/
    ((-4 + d)^2*\[Omega]^2) +
   (CF*g^4*(16*m1^2 - 4*d*m1^2 + 9*CA*Ys^2*\[Omega] - 3*CA*d*Ys^2*\[Omega] +
      6*\[Omega]^2 - 4*CA*CF*\[Omega]^2 - 2*d*\[Omega]^2 +
      4*CA*CF*d*\[Omega]^2)*j[hm221, 0, 1, 1, 0, 1, 1, 1])/
    (4*(-3 + d)*\[Omega]) - (CA^2*(CA - 2*CF)*(-11 + 3*d)*g^4*
     (64*CF^2*m1^2 + Ys^4 - 16*CF*Ys^2*\[Omega] + 64*CF^2*\[Omega]^2)*
     j[hm221, 0, 1, 1, 1, 1, 0, 1])/(64*(-4 + d)*\[Omega]^2) +
   (CA*g^4*(-128*CF^2*m1^2 + 32*CF^2*d*m1^2 - 3*Ys^4 + d*Ys^4 +
      48*CF*Ys^2*\[Omega] - 16*CF*d*Ys^2*\[Omega] - 64*CF^2*\[Omega]^2 +
      32*CF^2*d*\[Omega]^2)*j[hm221, 0, 2, 1, 0, 1, 1, 1])/
    (16*(-4 + d)*(-3 + d)) - (CF*(-8 + 3*d)*g^4*(80*m1^2 - 48*d*m1^2 +
      8*d^2*m1^2 - 10*CA*Ys^2 + 3*CA*d*Ys^2)*j[hm222, 0, 0, 1, 1, 1, 0, 0])/
    (32*(-5 + d)*(-4 + d)^2*(-3 + d)*m1^4) +
   ((-5 + 2*d)*g^4*(2544*CA*CF*m1^4*Ys^2 - 2240*CA*CF*d*m1^4*Ys^2 +
      656*CA*CF*d^2*m1^4*Ys^2 - 64*CA*CF*d^3*m1^4*Ys^2 - 159*CA*m1^2*Ys^4 +
      140*CA*d*m1^2*Ys^4 - 41*CA*d^2*m1^2*Ys^4 + 4*CA*d^3*m1^2*Ys^4 -
      19328*CF*m1^4*\[Omega] + 15040*CF*d*m1^4*\[Omega] -
      3840*CF*d^2*m1^4*\[Omega] + 320*CF*d^3*m1^4*\[Omega] +
      1024*CA*CF*m1^2*Ys^2*\[Omega] - 768*CA*CF*d*m1^2*Ys^2*\[Omega] +
      192*CA*CF*d^2*m1^2*Ys^2*\[Omega] - 16*CA*CF*d^3*m1^2*Ys^2*\[Omega] -
      240*CA*m1^2*Ys^4*\[Omega] + 188*CA*d*m1^2*Ys^4*\[Omega] -
      48*CA*d^2*m1^2*Ys^4*\[Omega] + 4*CA*d^3*m1^2*Ys^4*\[Omega] +
      1248*CA*CF*m1^2*Ys^2*\[Omega]^2 - 1016*CA*CF*d*m1^2*Ys^2*\[Omega]^2 +
      272*CA*CF*d^2*m1^2*Ys^2*\[Omega]^2 - 24*CA*CF*d^3*m1^2*Ys^2*
       \[Omega]^2 + 24*CA*Ys^4*\[Omega]^2 - 14*CA*d*Ys^4*\[Omega]^2 +
      2*CA*d^2*Ys^4*\[Omega]^2)*j[hm222, 0, 1, 1, 1, 0, 0, 0])/
    (512*(-5 + d)*(-4 + d)^2*(-3 + d)*m1^6*\[Omega]^2) -
   (g^4*(-192*CA*CF*m1^4*Ys^2 + 112*CA*CF*d*m1^4*Ys^2 -
      16*CA*CF*d^2*m1^4*Ys^2 + 12*CA*m1^2*Ys^4 - 7*CA*d*m1^2*Ys^4 +
      CA*d^2*m1^2*Ys^4 - 768*CF*m1^4*\[Omega] + 448*CF*d*m1^4*\[Omega] -
      64*CF*d^2*m1^4*\[Omega] - 96*CA*CF*m1^2*Ys^2*\[Omega] +
      56*CA*CF*d*m1^2*Ys^2*\[Omega] - 8*CA*CF*d^2*m1^2*Ys^2*\[Omega] -
      168*CA*CF*m1^2*Ys^2*\[Omega]^2 + 80*CA*CF*d*m1^2*Ys^2*\[Omega]^2 -
      8*CA*CF*d^2*m1^2*Ys^2*\[Omega]^2 - 12*CA*Ys^4*\[Omega]^2 +
      7*CA*d*Ys^4*\[Omega]^2 - CA*d^2*Ys^4*\[Omega]^2 +
      64*CF*m1^2*\[Omega]^3 - 32*CA*CF*Ys^2*\[Omega]^3 +
      8*CA*CF*d*Ys^2*\[Omega]^3)*j[hm222, 0, 1, 1, 1, 0, 1, 0])/
    (32*(-5 + d)*(-4 + d)*m1^4*\[Omega]^2) -
   ((-10 + 3*d)*g^4*(32*CF*m1^4 + 4*CA*CF*m1^2*Ys^2 +
      48*CA*CF*m1^2*Ys^2*\[Omega] - 12*CA*CF*d*m1^2*Ys^2*\[Omega] -
      4*CA*Ys^4*\[Omega] + CA*d*Ys^4*\[Omega])*j[hm222, 0, 1, 1, 1, 1, 0, 0])/
    (64*(-5 + d)*(-4 + d)*m1^4*\[Omega]) +
   (CA*g^4*Ys^2*(176*CF*m1^4 - 48*CF*d*m1^4 - 11*m1^2*Ys^2 + 3*d*m1^2*Ys^2 -
      24*CF*m1^2*\[Omega]^2 + 8*CF*d*m1^2*\[Omega]^2 + 4*Ys^2*\[Omega]^2 -
      d*Ys^2*\[Omega]^2)*j[hm222, 0, 2, 1, 1, 0, 1, 0])/
    (64*(-5 + d)*(-4 + d)*m1^4*\[Omega]) -
   (CA*g^4*Ys^2*(80*CF*m1^4 - 16*CF*d*m1^4 - 5*m1^2*Ys^2 + d*m1^2*Ys^2 -
      96*CF*m1^2*\[Omega]^2 + 24*CF*d*m1^2*\[Omega]^2 + 8*Ys^2*\[Omega]^2 -
      2*d*Ys^2*\[Omega]^2)*j[hm222, 0, 2, 1, 1, 1, 0, 0])/
    (64*(-5 + d)*(-4 + d)*m1^4*\[Omega]) +
   (CF*(-8 + 3*d)*g^4*(40*m1^2 + 48*CA*CF*m1^2 - 52*d*m1^2 -
      40*CA*CF*d*m1^2 + 12*d^2*m1^2 + 8*CA*CF*d^2*m1^2 + 70*CA*Ys^2 -
      41*CA*d*Ys^2 + 6*CA*d^2*Ys^2)*j[hm222, 1, 0, 1, 0, 0, 1, 0])/
    (32*(-4 + d)*(-3 + d)*(-7 + 2*d)*m1^4) -
   (CF*g^4*(-6*CA*m1^2*Ys^2 + 5*CA*d*m1^2*Ys^2 - CA*d^2*m1^2*Ys^2 -
      144*m1^2*\[Omega] - 48*CA*CF*m1^2*\[Omega] + 100*d*m1^2*\[Omega] +
      12*CA*CF*d*m1^2*\[Omega] - 24*d^2*m1^2*\[Omega] + 2*d^3*m1^2*\[Omega] +
      72*CA*M*Ys*\[Omega] - 70*CA*d*M*Ys*\[Omega] + 21*CA*d^2*M*Ys*\[Omega] -
      2*CA*d^3*M*Ys*\[Omega])*j[hm223, 0, 0, 1, 1, 1, 0, 0])/
    (8*(-5 + d)*(-4 + d)^2*m1^4*\[Omega]^2) +
   (CA*CF*(-3 + d)*(-5 + 2*d)*g^4*Ys^2*j[hm223, 0, 1, 1, 0, 0, 1, 0])/
    (16*(-4 + d)^2*m1^2*\[Omega]^2) +
   (CA*(-3 + d)*g^4*Ys^2*(8*CF*m1^2 - Ys^2*\[Omega] + 4*CF*\[Omega]^2)*
     j[hm223, 0, 1, 1, 0, 1, 1, 0])/(16*(-4 + d)*m1^2*\[Omega]^2) -
   (CA*(-3 + d)*g^4*Ys^2*(-19*Ys^2 + 5*d*Ys^2 + 56*CF*\[Omega] -
      16*CF*d*\[Omega])*j[hm223, 0, 2, 1, 0, 0, 1, 0])/
    (128*(-4 + d)^2*(-7 + 2*d)*m1^2*\[Omega]^2) -
   (CA*g^4*Ys^2*(-11*m1^2*Ys^2 + 3*d*m1^2*Ys^2 + 88*CF*m1^2*\[Omega] -
      24*CF*d*m1^2*\[Omega] - 4*Ys^2*\[Omega]^2 + d*Ys^2*\[Omega]^2 +
      16*CF*\[Omega]^3 - 4*CF*d*\[Omega]^3)*j[hm223, 0, 2, 1, 0, 1, 1, 0])/
    (32*(-4 + d)^2*m1^2*\[Omega]^2) + (CA*g^4*Ys^2*(-Ys^2 + 4*CF*\[Omega])*
     j[hm223, 1, 0, 1, 1, 1, 1, 0])/(16*\[Omega]) -
   (CA*(-3 + d)*(-10 + 3*d)*g^4*Ys^2*(8*CF*m1^2 - Ys^2*\[Omega])*
     j[hm223, 1, 1, 1, 0, 0, 1, 0])/(64*(-4 + d)*(-7 + 2*d)*m1^2*
     \[Omega]^2) + (CA*(-11 + 3*d)*g^4*Ys^2*(Ys^2 - 8*CF*\[Omega])*
     j[hm223, 1, 1, 1, 1, 0, 1, 0])/(64*(-4 + d)*\[Omega]^2) +
   (CA*(-9 + 2*d)*g^4*m1^2*Ys^2*(-Ys^2 + 8*CF*\[Omega])*
     j[hm223, 2, 0, 1, 1, 1, 1, 0])/(8*(-4 + d)^2*\[Omega]) -
   (CA*(-11 + 3*d)*g^4*(8*CF*M^2*Ys - 3*MH^2*Ys^3 + 32*CF*M^2*Ys*\[Omega])*
     j[hm224, 1, 1, 1, 1, 0, 1, 0])/(64*(-9 + 2*d)*M*\[Omega]^2) +
   (CF*g^4*(-6*CA*Ys^2 + 5*CA*d*Ys^2 - CA*d^2*Ys^2 - 88*\[Omega] -
      80*CA*CF*\[Omega] + 84*d*\[Omega] + 116*CA*CF*d*\[Omega] -
      24*d^2*\[Omega] - 40*CA*CF*d^2*\[Omega] + 2*d^3*\[Omega] +
      4*CA*CF*d^3*\[Omega])*j[hm226, 0, 0, 1, 0, 1, 1, 0])/
    (8*(-5 + d)*(-4 + d)^2*m1^2*\[Omega]^2) -
   (CF*(-3 + d)*g^4*(CA*Ys^2 + 4*\[Omega])*j[hm226, 0, 1, 0, 1, 1, 1, 0])/
    (2*(-4 + d)*\[Omega]^2) - (CF*(-3 + d)^2*g^4*j[hm226, 0, 1, 1, 0, 1, 1,
      0])/(2*(-4 + d)^2*\[Omega]^2) +
   (CF*g^4*(192*m1^2 - 124*d*m1^2 + 20*d^2*m1^2 - 15*CA*Ys^2*\[Omega] +
      8*CA*d*Ys^2*\[Omega] - CA*d^2*Ys^2*\[Omega] + 20*\[Omega]^2 -
      4*d*\[Omega]^2)*j[hm226, 0, 2, 0, 1, 1, 0, 0])/
    (16*(-4 + d)^2*(-7 + 2*d)*m1^2*\[Omega]^2) +
   (CF*g^4*(-44*m1^2 + 12*d*m1^2 - 11*CA*Ys^2*\[Omega] +
      3*CA*d*Ys^2*\[Omega] - 36*\[Omega]^2 + 10*d*\[Omega]^2)*
     j[hm226, 0, 2, 0, 1, 1, 1, 0])/(4*(-4 + d)^2*\[Omega]^2) -
   (CF*g^4*(-44*m1^2 + 12*d*m1^2 - 11*CA*Ys^2*\[Omega] +
      3*CA*d*Ys^2*\[Omega] - 44*\[Omega]^2 - 64*CA*CF*\[Omega]^2 +
      12*d*\[Omega]^2 + 16*CA*CF*d*\[Omega]^2)*j[hm226, 1, 1, 1, 1, 1, 0, 0])/
    (8*(-4 + d)*\[Omega]^2) - (CF*(-9 + 2*d)*g^4*m1^2*
     (-8*m1^2 + 2*d*m1^2 - 3*CA*Ys^2*\[Omega] + CA*d*Ys^2*\[Omega] -
      4*\[Omega]^2 + 2*d*\[Omega]^2)*j[hm226, 2, 0, 1, 1, 1, 1, 0])/
    ((-4 + d)^2*(-3 + d)*\[Omega]) + (CA*CF*(-9 + 2*d)*g^4*(2*CA*m1^2 - M*Ys)*
     (m1 - \[Omega])*(m1 + \[Omega])*j[hm227, 0, 2, 1, 0, 1, 1, 1])/
    ((-4 + d)*(-3 + d)*\[Omega]) -
   (CF*(-8 + 3*d)*g^4*(-320*m1^2 + 480*CA*CF*m1^2 - 484*d*m1^2 -
      616*CA*CF*d*m1^2 + 574*d^2*m1^2 + 284*CA*CF*d^2*m1^2 - 180*d^3*m1^2 -
      56*CA*CF*d^3*m1^2 + 18*d^4*m1^2 + 4*CA*CF*d^4*m1^2 + 560*CA*Ys^2 -
      748*CA*d*Ys^2 + 364*CA*d^2*Ys^2 - 77*CA*d^3*Ys^2 + 6*CA*d^4*Ys^2)*
     j[hm228, 1, 0, 1, 0, 0, 1, 0])/(16*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)*
     (-7 + 2*d)*m1^4) - (CF*g^4*(24*m1^4 - 8*d*m1^4 + 3*CA*m1^2*Ys^2 -
      CA*d*m1^2*Ys^2 + 60*CA*m1^2*Ys^2*\[Omega] - 32*CA*d*m1^2*Ys^2*
       \[Omega] + 4*CA*d^2*m1^2*Ys^2*\[Omega] - 16*m1^2*\[Omega]^2 +
      8*CA*Ys^2*\[Omega]^2 - 2*CA*d*Ys^2*\[Omega]^2)*
     j[hm229, 2, 1, 0, 1, 0, 1, 0])/(4*(-5 + d)*(-4 + d)*(-3 + d)*m1^2*
     \[Omega]) - (CF*g^4*(260*m1^4 - 144*d*m1^4 + 20*d^2*m1^4 +
      5*CA*m1^2*Ys^2 - 5*CA*d*m1^2*Ys^2 + CA*d^2*m1^2*Ys^2 +
      30*CA*m1^2*Ys^2*\[Omega] - 16*CA*d*m1^2*Ys^2*\[Omega] +
      2*CA*d^2*m1^2*Ys^2*\[Omega] - 8*m1^2*\[Omega]^2 +
      4*CA*Ys^2*\[Omega]^2 - CA*d*Ys^2*\[Omega]^2)*j[hm229, 2, 1, 0, 1, 1, 0,
      0])/(4*(-5 + d)*(-4 + d)*(-3 + d)*m1^2*\[Omega]) -
   (3*CA*CF^2*g^4*(m1^2 + \[Omega]^2)*j[hm230, 0, 0, 2, 1, 1, 0, 0])/
    ((-7 + 2*d)*m1^2*\[Omega]^2), \[Phi]1\[Psi]2 ->
  ((-5 + 2*d)*g^4*(-24960*CA*CF*M*m1^2*Yf + 39712*CA*CF*d*M*m1^2*Yf -
      24624*CA*CF*d^2*M*m1^2*Yf + 7456*CA*CF*d^3*M*m1^2*Yf -
      1104*CA*CF*d^4*M*m1^2*Yf + 64*CA*CF*d^5*M*m1^2*Yf -
      72000*CA*CF*m1^2*Yf*Ys + 109600*CA*CF*d*m1^2*Yf*Ys -
      64720*CA*CF*d^2*m1^2*Yf*Ys + 18616*CA*CF*d^3*m1^2*Yf*Ys -
      2616*CA*CF*d^4*m1^2*Yf*Ys + 144*CA*CF*d^5*m1^2*Yf*Ys -
      1440*CA*Yf*Ys^3 + 2048*CA*d*Yf*Ys^3 - 1122*CA*d^2*Yf*Ys^3 +
      299*CA*d^3*Yf*Ys^3 - 39*CA*d^4*Yf*Ys^3 + 2*CA*d^5*Yf*Ys^3 -
      27072*CF*m1^2*\[Omega] + 5760*CA*CF^2*m1^2*\[Omega] -
      20336*CF*d*m1^2*\[Omega] - 992*CA*CF^2*d*m1^2*\[Omega] +
      30984*CF*d^2*m1^2*\[Omega] - 3952*CA*CF^2*d^2*m1^2*\[Omega] -
      11776*CF*d^3*m1^2*\[Omega] + 2304*CA*CF^2*d^3*m1^2*\[Omega] +
      1880*CF*d^4*m1^2*\[Omega] - 464*CA*CF^2*d^4*m1^2*\[Omega] -
      112*CF*d^5*m1^2*\[Omega] + 32*CA*CF^2*d^5*m1^2*\[Omega] +
      33696*CA*CF*Ys^2*\[Omega] - 48888*CA*CF*d*Ys^2*\[Omega] +
      27524*CA*CF*d^2*Ys^2*\[Omega] - 7600*CA*CF*d^3*Ys^2*\[Omega] +
      1036*CA*CF*d^4*Ys^2*\[Omega] - 56*CA*CF*d^5*Ys^2*\[Omega])*
     j[hm210, 0, 1, 1, 0, 1, 0, 0])/(128*(-5 + d)*(-4 + d)^2*(-2 + d)*
     (-9 + 2*d)*(-7 + 2*d)*m1^4*\[Omega]^2) -
   (g^4*(480*CA*CF*M^2*m1^2*Yf - 336*CA*CF*d*M^2*m1^2*Yf +
      48*CA*CF*d^2*M^2*m1^2*Yf - 144*CA*CF*M*m1^2*Yf*Ys -
      40*CA*CF*d*M*m1^2*Yf*Ys + 88*CA*CF*d^2*M*m1^2*Yf*Ys -
      16*CA*CF*d^3*M*m1^2*Yf*Ys + 90*CA*MH^2*Yf*Ys^2 - 93*CA*d*MH^2*Yf*Ys^2 +
      30*CA*d^2*MH^2*Yf*Ys^2 - 3*CA*d^3*MH^2*Yf*Ys^2 - 198*CA*M*Yf*Ys^3 +
      197*CA*d*M*Yf*Ys^3 - 61*CA*d^2*M*Yf*Ys^3 + 6*CA*d^3*M*Yf*Ys^3 +
      6336*CF*M*m1^2*\[Omega] - 4864*CF*d*M*m1^2*\[Omega] +
      1344*CF*d^2*M*m1^2*\[Omega] - 128*CF*d^3*M*m1^2*\[Omega] -
      960*CA*CF*M^2*Ys*\[Omega] + 992*CA*CF*d*M^2*Ys*\[Omega] -
      320*CA*CF*d^2*M^2*Ys*\[Omega] + 32*CA*CF*d^3*M^2*Ys*\[Omega] +
      432*CA*CF*M*Ys^2*\[Omega] - 456*CA*CF*d*M*Ys^2*\[Omega] +
      152*CA*CF*d^2*M*Ys^2*\[Omega] - 16*CA*CF*d^3*M*Ys^2*\[Omega])*
     j[hm210, 0, 1, 1, 1, 0, 0, 0])/(128*(-5 + d)*(-4 + d)*(-9 + 2*d)*M*m1^4*
     \[Omega]^2) - (g^4*(38880*CF*M*m1^4 + 77760*CA*CF^2*M*m1^4 -
      39096*CF*d*M*m1^4 - 78192*CA*CF^2*d*M*m1^4 + 14544*CF*d^2*M*m1^4 +
      29088*CA*CF^2*d^2*M*m1^4 - 2376*CF*d^3*M*m1^4 -
      4752*CA*CF^2*d^3*M*m1^4 + 144*CF*d^4*M*m1^4 + 288*CA*CF^2*d^4*M*m1^4 +
      9120*CA*CF*M^2*m1^2*Ys - 9544*CA*CF*d*M^2*m1^2*Ys +
      3704*CA*CF*d^2*M^2*m1^2*Ys - 632*CA*CF*d^3*M^2*m1^2*Ys +
      40*CA*CF*d^4*M^2*m1^2*Ys - 3420*CA*m1^2*MH^2*Yf^2*Ys +
      3579*CA*d*m1^2*MH^2*Yf^2*Ys - 1389*CA*d^2*m1^2*MH^2*Yf^2*Ys +
      237*CA*d^3*m1^2*MH^2*Yf^2*Ys - 15*CA*d^4*m1^2*MH^2*Yf^2*Ys +
      20700*CA*CF*M*m1^2*Ys^2 - 21700*CA*CF*d*M*m1^2*Ys^2 +
      8372*CA*CF*d^2*M*m1^2*Ys^2 - 1412*CA*CF*d^3*M*m1^2*Ys^2 +
      88*CA*CF*d^4*M*m1^2*Ys^2 + 10560*CA*CF*M^2*m1^2*Yf*\[Omega] -
      12112*CA*CF*d*M^2*m1^2*Yf*\[Omega] + 5120*CA*CF*d^2*M^2*m1^2*Yf*
       \[Omega] - 944*CA*CF*d^3*M^2*m1^2*Yf*\[Omega] +
      64*CA*CF*d^4*M^2*m1^2*Yf*\[Omega] + 5184*CA*CF*M*m1^2*Yf*Ys*\[Omega] -
      2736*CA*CF*d*M*m1^2*Yf*Ys*\[Omega] + 136*CA*CF*d^2*M*m1^2*Yf*Ys*
       \[Omega] + 120*CA*CF*d^3*M*m1^2*Yf*Ys*\[Omega] -
      16*CA*CF*d^4*M*m1^2*Yf*Ys*\[Omega] + 4176*CA*M*Yf*Ys^3*\[Omega] -
      4024*CA*d*M*Yf*Ys^3*\[Omega] + 1453*CA*d^2*M*Yf*Ys^3*\[Omega] -
      233*CA*d^3*M*Yf*Ys^3*\[Omega] + 14*CA*d^4*M*Yf*Ys^3*\[Omega] +
      4320*CF*M*m1^2*\[Omega]^2 + 8640*CA*CF^2*M*m1^2*\[Omega]^2 -
      4344*CF*d*M*m1^2*\[Omega]^2 - 8688*CA*CF^2*d*M*m1^2*\[Omega]^2 +
      1616*CF*d^2*M*m1^2*\[Omega]^2 + 3232*CA*CF^2*d^2*M*m1^2*\[Omega]^2 -
      264*CF*d^3*M*m1^2*\[Omega]^2 - 528*CA*CF^2*d^3*M*m1^2*\[Omega]^2 +
      16*CF*d^4*M*m1^2*\[Omega]^2 + 32*CA*CF^2*d^4*M*m1^2*\[Omega]^2 -
      20880*CA*CF*M*Ys^2*\[Omega]^2 + 19076*CA*CF*d*M*Ys^2*\[Omega]^2 -
      6520*CA*CF*d^2*M*Ys^2*\[Omega]^2 + 988*CA*CF*d^3*M*Ys^2*\[Omega]^2 -
      56*CA*CF*d^4*M*Ys^2*\[Omega]^2)*j[hm210, 0, 2, 1, 0, 1, 0, 0])/
    (128*(-5 + d)*(-4 + d)^2*(-9 + 2*d)*(-7 + 2*d)*M*m1^4*\[Omega]^2) +
   ((-10 + 3*d)*g^4*(1920*CA*CF*M^2*m1^4*Yf - 1504*CA*CF*d*M^2*m1^4*Yf +
      384*CA*CF*d^2*M^2*m1^4*Yf - 32*CA*CF*d^3*M^2*m1^4*Yf +
      480*CA*CF*M^2*m1^2*Ys*\[Omega] - 376*CA*CF*d*M^2*m1^2*Ys*\[Omega] +
      96*CA*CF*d^2*M^2*m1^2*Ys*\[Omega] - 8*CA*CF*d^3*M^2*m1^2*Ys*\[Omega] -
      180*CA*m1^2*MH^2*Yf^2*Ys*\[Omega] + 141*CA*d*m1^2*MH^2*Yf^2*Ys*
       \[Omega] - 36*CA*d^2*m1^2*MH^2*Yf^2*Ys*\[Omega] +
      3*CA*d^3*m1^2*MH^2*Yf^2*Ys*\[Omega] - 240*CA*CF*M^2*m1^2*Yf*
       \[Omega]^2 + 128*CA*CF*d*M^2*m1^2*Yf*\[Omega]^2 -
      16*CA*CF*d^2*M^2*m1^2*Yf*\[Omega]^2 - 72*CA*CF*M*m1^2*Yf*Ys*
       \[Omega]^2 + 304*CA*CF*d*M*m1^2*Yf*Ys*\[Omega]^2 -
      136*CA*CF*d^2*M*m1^2*Yf*Ys*\[Omega]^2 + 16*CA*CF*d^3*M*m1^2*Yf*Ys*
       \[Omega]^2 + 432*CA*M*Yf*Ys^3*\[Omega]^2 - 312*CA*d*M*Yf*Ys^3*
       \[Omega]^2 + 75*CA*d^2*M*Yf*Ys^3*\[Omega]^2 -
      6*CA*d^3*M*Yf*Ys^3*\[Omega]^2 - 1080*CF*M*m1^2*\[Omega]^3 -
      2160*CA*CF^2*M*m1^2*\[Omega]^3 + 816*CF*d*M*m1^2*\[Omega]^3 +
      1632*CA*CF^2*d*M*m1^2*\[Omega]^3 - 200*CF*d^2*M*m1^2*\[Omega]^3 -
      400*CA*CF^2*d^2*M*m1^2*\[Omega]^3 + 16*CF*d^3*M*m1^2*\[Omega]^3 +
      32*CA*CF^2*d^3*M*m1^2*\[Omega]^3 - 2160*CA*CF*M*Ys^2*\[Omega]^3 +
      1452*CA*CF*d*M*Ys^2*\[Omega]^3 - 324*CA*CF*d^2*M*Ys^2*\[Omega]^3 +
      24*CA*CF*d^3*M*Ys^2*\[Omega]^3)*j[hm210, 1, 1, 1, 0, 1, 0, 0])/
    (64*(-5 + d)*(-4 + d)*(-9 + 2*d)*(-7 + 2*d)*M*m1^4*\[Omega]^2) +
   (CA*CF*(-2 + d)*g^4*(20*Yf*Ys - 7*d*Yf*Ys - 64*CF*\[Omega] +
      24*CF*d*\[Omega])*j[hm211, 0, 0, 0, 1, 1, 0, 1])/
    (16*(-4 + d)^2*m1^2*\[Omega]^2) -
   (CF*(-5 + 2*d)*g^4*(-546*CA*Yf*Ys + 737*CA*d*Yf*Ys - 362*CA*d^2*Yf*Ys +
      77*CA*d^3*Yf*Ys - 6*CA*d^4*Yf*Ys + 712*\[Omega] +
      11760*CA*CF*\[Omega] - 804*d*\[Omega] - 13392*CA*CF*d*\[Omega] +
      308*d^2*\[Omega] + 5588*CA*CF*d^2*\[Omega] - 46*d^3*\[Omega] -
      1016*CA*CF*d^3*\[Omega] + 2*d^4*\[Omega] + 68*CA*CF*d^4*\[Omega])*
     j[hm211, 0, 0, 1, 1, 0, 0, 1])/(24*(-5 + d)*(-4 + d)^2*(-2 + d)*
     (-7 + 2*d)*m1^2*\[Omega]^2) -
   (CA*CF*(-10 + 3*d)*g^4*(2*Yf*Ys - d*Yf*Ys - 72*CF*\[Omega] +
      24*CF*d*\[Omega])*j[hm211, 0, 0, 1, 1, 0, 1, 1])/
    (8*(-2 + d)*(-7 + 2*d)*m1^2) -
   (g^4*(-51216*CA*CF*m1^2*Yf*Ys + 86744*CA*CF*d*m1^2*Yf*Ys -
      57688*CA*CF*d^2*m1^2*Yf*Ys + 18856*CA*CF*d^3*m1^2*Yf*Ys -
      3032*CA*CF*d^4*m1^2*Yf*Ys + 192*CA*CF*d^5*m1^2*Yf*Ys -
      198336*CF*m1^2*\[Omega] - 652800*CA*CF^2*m1^2*\[Omega] +
      338112*CF*d*m1^2*\[Omega] + 914560*CA*CF^2*d*m1^2*\[Omega] -
      225424*CF*d^2*m1^2*\[Omega] - 507840*CA*CF^2*d^2*m1^2*\[Omega] +
      73520*CF*d^3*m1^2*\[Omega] + 139648*CA*CF^2*d^3*m1^2*\[Omega] -
      11744*CF*d^4*m1^2*\[Omega] - 19008*CA*CF^2*d^4*m1^2*\[Omega] +
      736*CF*d^5*m1^2*\[Omega] + 1024*CA*CF^2*d^5*m1^2*\[Omega] -
      2280*CA*Yf^2*Ys^2*\[Omega] + 3526*CA*d*Yf^2*Ys^2*\[Omega] -
      2119*CA*d^2*Yf^2*Ys^2*\[Omega] + 621*CA*d^3*Yf^2*Ys^2*\[Omega] -
      89*CA*d^4*Yf^2*Ys^2*\[Omega] + 5*CA*d^5*Yf^2*Ys^2*\[Omega] +
      25152*CA*CF*Yf*Ys*\[Omega]^2 - 41008*CA*CF*d*Yf*Ys*\[Omega]^2 +
      26024*CA*CF*d^2*Yf*Ys*\[Omega]^2 - 8048*CA*CF*d^3*Yf*Ys*\[Omega]^2 +
      1216*CA*CF*d^4*Yf*Ys*\[Omega]^2 - 72*CA*CF*d^5*Yf*Ys*\[Omega]^2 -
      22784*CF*\[Omega]^3 + 207360*CA*CF^2*\[Omega]^3 +
      31424*CF*d*\[Omega]^3 - 223872*CA*CF^2*d*\[Omega]^3 -
      16288*CF*d^2*\[Omega]^3 + 91520*CA*CF^2*d^2*\[Omega]^3 +
      3936*CF*d^3*\[Omega]^3 - 17248*CA*CF^2*d^3*\[Omega]^3 -
      432*CF*d^4*\[Omega]^3 + 1408*CA*CF^2*d^4*\[Omega]^3 +
      16*CF*d^5*\[Omega]^3 - 32*CA*CF^2*d^5*\[Omega]^3)*
     j[hm211, 0, 0, 2, 1, 0, 0, 1])/(192*(-5 + d)*(-4 + d)^2*(-3 + d)*
     (-2 + d)*(-7 + 2*d)*m1^2*\[Omega]^2) +
   (CF*(-5 + 2*d)*g^4*(-1082*CA*m1^2*Yf*Ys + 1427*CA*d*m1^2*Yf*Ys -
      685*CA*d^2*m1^2*Yf*Ys + 143*CA*d^3*m1^2*Yf*Ys - 11*CA*d^4*m1^2*Yf*Ys +
      1192*m1^2*\[Omega] + 3584*CA*CF*m1^2*\[Omega] - 2004*d*m1^2*\[Omega] -
      5728*CA*CF*d*m1^2*\[Omega] + 1036*d^2*m1^2*\[Omega] +
      2968*CA*CF*d^2*m1^2*\[Omega] - 216*d^3*m1^2*\[Omega] -
      632*CA*CF*d^3*m1^2*\[Omega] + 16*d^4*m1^2*\[Omega] +
      48*CA*CF*d^4*m1^2*\[Omega] - 336*CA*M*Ys*\[Omega] +
      460*CA*d*M*Ys*\[Omega] - 230*CA*d^2*M*Ys*\[Omega] +
      50*CA*d^3*M*Ys*\[Omega] - 4*CA*d^4*M*Ys*\[Omega])*
     j[hm212, 0, 0, 1, 1, 0, 0, 1])/(48*(-5 + d)*(-4 + d)^2*(-2 + d)*
     (-7 + 2*d)*m1^4*\[Omega]^2) +
   (CF*(-10 + 3*d)*g^4*(-3*CA*m1^2*Yf*Ys + CA*d*m1^2*Yf*Ys -
      12*m1^2*\[Omega] + 4*d*m1^2*\[Omega] - 8*CA*M*Yf*\[Omega]^2 +
      2*CA*d*M*Yf*\[Omega]^2 + 3*CA*Yf*Ys*\[Omega]^2 -
      CA*d*Yf*Ys*\[Omega]^2 - 4*\[Omega]^3)*j[hm212, 0, 0, 1, 1, 0, 1, 1])/
    (8*(-4 + d)*(-7 + 2*d)*m1^2*\[Omega]^2) -
   (g^4*(-731808*CA*CF*M*m1^4*Yf*Ys + 1491600*CA*CF*d*M*m1^4*Yf*Ys -
      1232192*CA*CF*d^2*M*m1^4*Yf*Ys + 528592*CA*CF*d^3*M*m1^4*Yf*Ys -
      124480*CA*CF*d^4*M*m1^4*Yf*Ys + 15296*CA*CF*d^5*M*m1^4*Yf*Ys -
      768*CA*CF*d^6*M*m1^4*Yf*Ys + 9633024*CF*M*m1^4*\[Omega] +
      10096128*CA*CF^2*M*m1^4*\[Omega] - 16570048*CF*d*M*m1^4*\[Omega] -
      17183872*CA*CF^2*d*M*m1^4*\[Omega] + 11682656*CF*d^2*M*m1^4*\[Omega] +
      12066624*CA*CF^2*d^2*M*m1^4*\[Omega] - 4331872*CF*d^3*M*m1^4*\[Omega] -
      4478656*CA*CF^2*d^3*M*m1^4*\[Omega] + 892544*CF*d^4*M*m1^4*\[Omega] +
      927360*CA*CF^2*d^4*M*m1^4*\[Omega] - 97024*CF*d^5*M*m1^4*\[Omega] -
      101632*CA*CF^2*d^5*M*m1^4*\[Omega] + 4352*CF*d^6*M*m1^4*\[Omega] +
      4608*CA*CF^2*d^6*M*m1^4*\[Omega] - 2846592*CA*CF*M^2*m1^2*Ys*\[Omega] +
      5008160*CA*CF*d*M^2*m1^2*Ys*\[Omega] - 3593872*CA*CF*d^2*M^2*m1^2*Ys*
       \[Omega] + 1352240*CA*CF*d^3*M^2*m1^2*Ys*\[Omega] -
      282208*CA*CF*d^4*M^2*m1^2*Ys*\[Omega] + 31040*CA*CF*d^5*M^2*m1^2*Ys*
       \[Omega] - 1408*CA*CF*d^6*M^2*m1^2*Ys*\[Omega] -
      9072*CA*M*m1^2*Yf^2*Ys^2*\[Omega] + 17460*CA*d*M*m1^2*Yf^2*Ys^2*
       \[Omega] - 13782*CA*d^2*M*m1^2*Yf^2*Ys^2*\[Omega] +
      5720*CA*d^3*M*m1^2*Yf^2*Ys^2*\[Omega] - 1318*CA*d^4*M*m1^2*Yf^2*Ys^2*
       \[Omega] + 160*CA*d^5*M*m1^2*Yf^2*Ys^2*\[Omega] -
      8*CA*d^6*M*m1^2*Yf^2*Ys^2*\[Omega] - 69120*CA*CF*M^2*m1^2*Yf*
       \[Omega]^2 + 159744*CA*CF*d*M^2*m1^2*Yf*\[Omega]^2 -
      142944*CA*CF*d^2*M^2*m1^2*Yf*\[Omega]^2 + 64272*CA*CF*d^3*M^2*m1^2*Yf*
       \[Omega]^2 - 15504*CA*CF*d^4*M^2*m1^2*Yf*\[Omega]^2 +
      1920*CA*CF*d^5*M^2*m1^2*Yf*\[Omega]^2 - 96*CA*CF*d^6*M^2*m1^2*Yf*
       \[Omega]^2 + 233856*CA*CF*M*m1^2*Yf*Ys*\[Omega]^2 -
      415136*CA*CF*d*M*m1^2*Yf*Ys*\[Omega]^2 + 301456*CA*CF*d^2*M*m1^2*Yf*Ys*
       \[Omega]^2 - 115152*CA*CF*d^3*M*m1^2*Yf*Ys*\[Omega]^2 +
      24480*CA*CF*d^4*M*m1^2*Yf*Ys*\[Omega]^2 - 2752*CA*CF*d^5*M*m1^2*Yf*Ys*
       \[Omega]^2 + 128*CA*CF*d^6*M*m1^2*Yf*Ys*\[Omega]^2 +
      51840*CA*MH^2*Yf*Ys^2*\[Omega]^2 - 92448*CA*d*MH^2*Yf*Ys^2*\[Omega]^2 +
      67176*CA*d^2*MH^2*Yf*Ys^2*\[Omega]^2 - 25542*CA*d^3*MH^2*Yf*Ys^2*
       \[Omega]^2 + 5373*CA*d^4*MH^2*Yf*Ys^2*\[Omega]^2 -
      594*CA*d^5*MH^2*Yf*Ys^2*\[Omega]^2 + 27*CA*d^6*MH^2*Yf*Ys^2*
       \[Omega]^2 - 101376*CF*M*m1^2*\[Omega]^3 - 755712*CA*CF^2*M*m1^2*
       \[Omega]^3 - 97280*CF*d*M*m1^2*\[Omega]^3 + 776192*CA*CF^2*d*M*m1^2*
       \[Omega]^3 + 193088*CF*d^2*M*m1^2*\[Omega]^3 -
      306816*CA*CF^2*d^2*M*m1^2*\[Omega]^3 - 100640*CF*d^3*M*m1^2*
       \[Omega]^3 + 57152*CA*CF^2*d^3*M*m1^2*\[Omega]^3 +
      24224*CF*d^4*M*m1^2*\[Omega]^3 - 4800*CA*CF^2*d^4*M*m1^2*\[Omega]^3 -
      2816*CF*d^5*M*m1^2*\[Omega]^3 + 128*CA*CF^2*d^5*M*m1^2*\[Omega]^3 +
      128*CF*d^6*M*m1^2*\[Omega]^3 + 373248*CA*CF*M^2*Ys*\[Omega]^3 -
      579072*CA*CF*d*M^2*Ys*\[Omega]^3 + 358816*CA*CF*d^2*M^2*Ys*\[Omega]^3 -
      114384*CA*CF*d^3*M^2*Ys*\[Omega]^3 + 19840*CA*CF*d^4*M^2*Ys*
       \[Omega]^3 - 1776*CA*CF*d^5*M^2*Ys*\[Omega]^3 +
      64*CA*CF*d^6*M^2*Ys*\[Omega]^3)*j[hm212, 0, 0, 2, 1, 0, 0, 1])/
    (384*(-5 + d)*(-4 + d)^2*(-3 + d)*(-2 + d)*(-9 + 2*d)*(-7 + 2*d)*M*m1^4*
     \[Omega]^2) + (CF*(-8 + 3*d)*g^4*(3840*CA*M^2 - 12032*CA*d*M^2 +
      15344*CA*d^2*M^2 - 10424*CA*d^3*M^2 + 4100*CA*d^4*M^2 -
      938*CA*d^5*M^2 + 116*CA*d^6*M^2 - 6*CA*d^7*M^2 + 66960*m1^2 -
      4320*CA*m1^2 - 82080*CA*CF*m1^2 - 117012*d*m1^2 + 8664*CA*d*m1^2 +
      181176*CA*CF*d*m1^2 + 48544*d^2*m1^2 - 7040*CA*d^2*m1^2 -
      152272*CA*CF*d^2*m1^2 + 14731*d^3*m1^2 + 2966*CA*d^3*m1^2 +
      73294*CA*CF*d^3*m1^2 - 17474*d^4*m1^2 - 684*CA*d^4*m1^2 -
      23516*CA*CF*d^4*m1^2 + 5473*d^5*m1^2 + 82*CA*d^5*m1^2 +
      4986*CA*CF*d^5*m1^2 - 758*d^6*m1^2 - 4*CA*d^6*m1^2 -
      612*CA*CF*d^6*m1^2 + 40*d^7*m1^2 + 32*CA*CF*d^7*m1^2 +
      4320*CA*m1^2*nf - 10824*CA*d*m1^2*nf + 11372*CA*d^2*m1^2*nf -
      6486*CA*d^3*m1^2*nf + 2167*CA*d^4*m1^2*nf - 424*CA*d^5*m1^2*nf +
      45*CA*d^6*m1^2*nf - 2*CA*d^7*m1^2*nf - 86400*CA*M*Ys +
      234400*CA*d*M*Ys - 251184*CA*d^2*M*Ys + 140872*CA*d^3*M*Ys -
      45324*CA*d^4*M*Ys + 8452*CA*d^5*M*Ys - 852*CA*d^6*M*Ys +
      36*CA*d^7*M*Ys)*j[hm213, 1, 1, 0, 0, 1, 0, 0])/
    (64*(-5 + d)*(-4 + d)^2*(-3 + d)*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)*
     m1^4) + (CF*g^4*(16*CA*m1*nf - 20*CA*d*m1*nf + 8*CA*d^2*m1*nf -
      CA*d^3*m1*nf - 80*Yf*Ys + 120*CA*Yf*Ys - 160*CA*CF*Yf*Ys +
      124*d*Yf*Ys - 196*CA*d*Yf*Ys + 248*CA*CF*d*Yf*Ys - 50*d^2*Yf*Ys +
      88*CA*d^2*Yf*Ys - 100*CA*CF*d^2*Yf*Ys + 6*d^3*Yf*Ys - 12*CA*d^3*Yf*Ys +
      12*CA*CF*d^3*Yf*Ys + 880*\[Omega] + 160*CA*\[Omega] +
      1440*CA*CF*\[Omega] - 1644*d*\[Omega] - 88*CA*d*\[Omega] -
      2712*CA*CF*d*\[Omega] + 734*d^2*\[Omega] + 12*CA*d^2*\[Omega] +
      1164*CA*CF*d^2*\[Omega] - 96*d^3*\[Omega] - 144*CA*CF*d^3*\[Omega] -
      96*CA*nf*\[Omega] + 104*CA*d*nf*\[Omega] - 36*CA*d^2*nf*\[Omega] +
      4*CA*d^3*nf*\[Omega])*j[hm213, 1, 1, 0, 1, 1, 0, 0])/
    (64*(-4 + d)^2*(-1 + d)*\[Omega]^2) -
   (CF*(-2 + d)*g^4*(-50112*m1^2 - 41472*CA*m1^2 - 76032*CA*CF*m1^2 +
      117120*d*m1^2 + 78336*CA*d*m1^2 + 115968*CA*CF*d*m1^2 -
      100304*d^2*m1^2 - 60576*CA*d^2*m1^2 - 58880*CA*CF*d^2*m1^2 +
      42904*d^3*m1^2 + 24592*CA*d^3*m1^2 + 11504*CA*CF*d^3*m1^2 -
      9884*d^4*m1^2 - 5536*CA*d^4*m1^2 - 232*CA*CF*d^4*m1^2 + 1172*d^5*m1^2 +
      656*CA*d^5*m1^2 - 184*CA*CF*d^5*m1^2 - 56*d^6*m1^2 - 32*CA*d^6*m1^2 +
      16*CA*CF*d^6*m1^2 - 15552*CA*M*Ys + 30000*CA*d*M*Ys -
      22736*CA*d^2*M*Ys + 8692*CA*d^3*M*Ys - 1784*CA*d^4*M*Ys +
      188*CA*d^5*M*Ys - 8*CA*d^6*M*Ys - 53352*CA*Ys^2 + 100668*CA*d*Ys^2 -
      79982*CA*d^2*Ys^2 + 34817*CA*d^3*Ys^2 - 8974*CA*d^4*Ys^2 +
      1368*CA*d^5*Ys^2 - 114*CA*d^6*Ys^2 + 4*CA*d^7*Ys^2)*
     j[hm215, 0, 0, 0, 1, 1, 0, 0])/(64*(-6 + d)*(-5 + d)*(-4 + d)^2*
     (-3 + d)^2*(-9 + 2*d)*m1^6) + (CA*CF*(-3 + d)*(-10 + 3*d)*g^4*Yf*Ys*
     j[hm217, 1, 1, 1, 0, 1, 0, 0])/(16*(-4 + d)^2*\[Omega]^2) -
   (CF*(-10 + 3*d)*g^4*(-12*m1^2 + 40*CA*CF*m1^2 - 38*d*m1^2 -
      28*CA*CF*d*m1^2 + 10*d^2*m1^2 + 4*CA*CF*d^2*m1^2 + 24*CA*Ys^2 -
      18*CA*d*Ys^2 + 3*CA*d^2*Ys^2)*\[Omega]*j[hm218, 1, 1, 1, 0, 1, 0, 0])/
    (16*(-4 + d)*(-2 + d)*(-7 + 2*d)*m1^4) +
   (CF*g^4*(-2520*CA*m1^2*Yf*Ys + 3324*CA*d*m1^2*Yf*Ys -
      1584*CA*d^2*m1^2*Yf*Ys + 324*CA*d^3*m1^2*Yf*Ys - 24*CA*d^4*m1^2*Yf*Ys +
      208*m1^2*\[Omega] + 1120*CA*CF*m1^2*\[Omega] - 1524*d*m1^2*\[Omega] -
      1224*CA*CF*d*m1^2*\[Omega] + 838*d^2*m1^2*\[Omega] +
      460*CA*CF*d^2*m1^2*\[Omega] - 156*d^3*m1^2*\[Omega] -
      72*CA*CF*d^3*m1^2*\[Omega] + 10*d^4*m1^2*\[Omega] +
      4*CA*CF*d^4*m1^2*\[Omega] + 376*CA*Ys^2*\[Omega] -
      458*CA*d*Ys^2*\[Omega] + 203*CA*d^2*Ys^2*\[Omega] -
      40*CA*d^3*Ys^2*\[Omega] + 3*CA*d^4*Ys^2*\[Omega])*
     j[hm218, 2, 0, 1, 0, 1, 0, 0])/(16*(-5 + d)*(-4 + d)^2*(-2 + d)*
     (-7 + 2*d)*m1^2*\[Omega]^2) +
   ((-10 + 3*d)*g^4*(2592*CA*CF*M^2*m1^2*Yf - 2704*CA*CF*d*M^2*m1^2*Yf +
      896*CA*CF*d^2*M^2*m1^2*Yf - 96*CA*CF*d^3*M^2*m1^2*Yf -
      216*CA*MH^2*Yf*Ys^2 + 234*CA*d*MH^2*Yf*Ys^2 - 81*CA*d^2*MH^2*Yf*Ys^2 +
      9*CA*d^3*MH^2*Yf*Ys^2 - 576*CF*M*m1^2*\[Omega] -
      1152*CA*CF^2*M*m1^2*\[Omega] + 2432*CF*d*M*m1^2*\[Omega] +
      4864*CA*CF^2*d*M*m1^2*\[Omega] - 1088*CF*d^2*M*m1^2*\[Omega] -
      2176*CA*CF^2*d^2*M*m1^2*\[Omega] + 128*CF*d^3*M*m1^2*\[Omega] +
      256*CA*CF^2*d^3*M*m1^2*\[Omega] - 1152*CA*CF*M^2*Ys*\[Omega] +
      864*CA*CF*d*M^2*Ys*\[Omega] - 144*CA*CF*d^2*M^2*Ys*\[Omega])*
     j[hm220, 0, 0, 1, 1, 1, 0, 1])/(128*(-4 + d)*(-2 + d)*(-9 + 2*d)*
     (-7 + 2*d)*M*m1^4) - ((-10 + 3*d)*g^4*(-192*CA*CF*M^2*m1^2*Yf +
      176*CA*CF*d*M^2*m1^2*Yf - 32*CA*CF*d^2*M^2*m1^2*Yf -
      9*CA*MH^2*Yf*Ys^2 + 3*CA*d*MH^2*Yf*Ys^2 - 288*CF*M*m1^2*\[Omega] -
      576*CA*CF^2*M*m1^2*\[Omega] + 64*CF*d*M*m1^2*\[Omega] +
      128*CA*CF^2*d*M*m1^2*\[Omega] + 96*CA*CF*M^2*Ys*\[Omega] -
      32*CA*CF*d*M^2*Ys*\[Omega])*j[hm220, 0, 1, 1, 1, 1, 0, 0])/
    (256*(-4 + d)*(-9 + 2*d)*M*m1^2*\[Omega]^2) +
   (g^4*(1152*CF*M*m1^4 + 2304*CA*CF^2*M*m1^4 - 544*CF*d*M*m1^4 -
      1088*CA*CF^2*d*M*m1^4 + 64*CF*d^2*M*m1^4 + 128*CA*CF^2*d^2*M*m1^4 -
      576*CA*CF*M^2*m1^2*Ys + 272*CA*CF*d*M^2*m1^2*Ys -
      32*CA*CF*d^2*M^2*m1^2*Ys + 168*CA*CF*M^2*m1^2*Yf*\[Omega] -
      104*CA*CF*d*M^2*m1^2*Yf*\[Omega] + 16*CA*CF*d^2*M^2*m1^2*Yf*\[Omega] -
      36*CA*MH^2*Yf*Ys^2*\[Omega] + 21*CA*d*MH^2*Yf*Ys^2*\[Omega] -
      3*CA*d^2*MH^2*Yf*Ys^2*\[Omega] - 432*CF*M*m1^2*\[Omega]^2 -
      864*CA*CF^2*M*m1^2*\[Omega]^2 + 240*CF*d*M*m1^2*\[Omega]^2 +
      480*CA*CF^2*d*M*m1^2*\[Omega]^2 - 32*CF*d^2*M*m1^2*\[Omega]^2 -
      64*CA*CF^2*d^2*M*m1^2*\[Omega]^2 + 384*CA*CF*M^2*Ys*\[Omega]^2 -
      224*CA*CF*d*M^2*Ys*\[Omega]^2 + 32*CA*CF*d^2*M^2*Ys*\[Omega]^2)*
     j[hm220, 0, 1, 1, 1, 1, 1, 0])/(32*(-3 + d)*(-9 + 2*d)*M*m1^2*
     \[Omega]) - (CA*g^4*\[Omega]*(32*CF*M^2*m1^2*Yf - 3*MH^2*Yf*Ys^2 +
      32*CF*M^2*Ys*\[Omega])*j[hm220, 0, 2, 1, 1, 1, 1, 0])/
    (32*(-9 + 2*d)*M*m1^2) + (CA*(-10 + 3*d)*g^4*(48*CF*m1^2*Yf*Ys -
      16*CF*d*m1^2*Yf*Ys - 192*CF^2*m1^2*\[Omega] + 64*CF^2*d*m1^2*\[Omega] -
      3*Yf^2*Ys^2*\[Omega] + d*Yf^2*Ys^2*\[Omega] + 48*CF*Yf*Ys*\[Omega]^2 -
      16*CF*d*Yf*Ys*\[Omega]^2 - 704*CF^2*\[Omega]^3 + 192*CF^2*d*\[Omega]^3)*
     j[hm221, 0, 0, 1, 1, 1, 0, 1])/(64*(-4 + d)*(-7 + 2*d)*m1^2*
     \[Omega]^2) - (CA^2*(CA - 2*CF)*CF^2*(-3 + d)^2*g^4*
     j[hm221, 0, 1, 0, 1, 1, 1, 0])/((-4 + d)^2*\[Omega]^2) +
   (CF*g^4*(16*m1^2 - 4*d*m1^2 + 9*CA*Yf*Ys*\[Omega] -
      3*CA*d*Yf*Ys*\[Omega] + 6*\[Omega]^2 - 4*CA*CF*\[Omega]^2 -
      2*d*\[Omega]^2 + 4*CA*CF*d*\[Omega]^2)*j[hm221, 0, 1, 1, 0, 1, 1, 1])/
    (4*(-3 + d)*\[Omega]) - (CA^2*(CA - 2*CF)*(-11 + 3*d)*g^4*
     (64*CF^2*m1^2 + Yf^2*Ys^2 - 16*CF*Yf*Ys*\[Omega] + 64*CF^2*\[Omega]^2)*
     j[hm221, 0, 1, 1, 1, 1, 0, 1])/(64*(-4 + d)*\[Omega]^2) +
   (CA*g^4*(-128*CF^2*m1^2 + 32*CF^2*d*m1^2 - 3*Yf^2*Ys^2 + d*Yf^2*Ys^2 +
      48*CF*Yf*Ys*\[Omega] - 16*CF*d*Yf*Ys*\[Omega] - 64*CF^2*\[Omega]^2 +
      32*CF^2*d*\[Omega]^2)*j[hm221, 0, 2, 1, 0, 1, 1, 1])/
    (16*(-4 + d)*(-3 + d)) - (CF*(-8 + 3*d)*g^4*(80*m1^2 - 48*d*m1^2 +
      8*d^2*m1^2 - 10*CA*Ys^2 + 3*CA*d*Ys^2)*j[hm222, 0, 0, 1, 1, 1, 0, 0])/
    (32*(-5 + d)*(-4 + d)^2*(-3 + d)*m1^4) +
   ((-5 + 2*d)*g^4*(2544*CA*CF*m1^4*Yf*Ys - 2240*CA*CF*d*m1^4*Yf*Ys +
      656*CA*CF*d^2*m1^4*Yf*Ys - 64*CA*CF*d^3*m1^4*Yf*Ys -
      159*CA*m1^2*Yf*Ys^3 + 140*CA*d*m1^2*Yf*Ys^3 - 41*CA*d^2*m1^2*Yf*Ys^3 +
      4*CA*d^3*m1^2*Yf*Ys^3 - 19328*CF*m1^4*\[Omega] +
      15040*CF*d*m1^4*\[Omega] - 3840*CF*d^2*m1^4*\[Omega] +
      320*CF*d^3*m1^4*\[Omega] + 1024*CA*CF*m1^2*Ys^2*\[Omega] -
      768*CA*CF*d*m1^2*Ys^2*\[Omega] + 192*CA*CF*d^2*m1^2*Ys^2*\[Omega] -
      16*CA*CF*d^3*m1^2*Ys^2*\[Omega] - 240*CA*m1^2*Yf^2*Ys^2*\[Omega] +
      188*CA*d*m1^2*Yf^2*Ys^2*\[Omega] - 48*CA*d^2*m1^2*Yf^2*Ys^2*\[Omega] +
      4*CA*d^3*m1^2*Yf^2*Ys^2*\[Omega] + 1248*CA*CF*m1^2*Yf*Ys*\[Omega]^2 -
      1016*CA*CF*d*m1^2*Yf*Ys*\[Omega]^2 + 272*CA*CF*d^2*m1^2*Yf*Ys*
       \[Omega]^2 - 24*CA*CF*d^3*m1^2*Yf*Ys*\[Omega]^2 +
      24*CA*Yf*Ys^3*\[Omega]^2 - 14*CA*d*Yf*Ys^3*\[Omega]^2 +
      2*CA*d^2*Yf*Ys^3*\[Omega]^2)*j[hm222, 0, 1, 1, 1, 0, 0, 0])/
    (512*(-5 + d)*(-4 + d)^2*(-3 + d)*m1^6*\[Omega]^2) -
   (g^4*(-192*CA*CF*m1^4*Yf*Ys + 112*CA*CF*d*m1^4*Yf*Ys -
      16*CA*CF*d^2*m1^4*Yf*Ys + 12*CA*m1^2*Yf*Ys^3 - 7*CA*d*m1^2*Yf*Ys^3 +
      CA*d^2*m1^2*Yf*Ys^3 - 768*CF*m1^4*\[Omega] + 448*CF*d*m1^4*\[Omega] -
      64*CF*d^2*m1^4*\[Omega] - 96*CA*CF*m1^2*Ys^2*\[Omega] +
      56*CA*CF*d*m1^2*Ys^2*\[Omega] - 8*CA*CF*d^2*m1^2*Ys^2*\[Omega] -
      168*CA*CF*m1^2*Yf*Ys*\[Omega]^2 + 80*CA*CF*d*m1^2*Yf*Ys*\[Omega]^2 -
      8*CA*CF*d^2*m1^2*Yf*Ys*\[Omega]^2 - 12*CA*Yf*Ys^3*\[Omega]^2 +
      7*CA*d*Yf*Ys^3*\[Omega]^2 - CA*d^2*Yf*Ys^3*\[Omega]^2 +
      64*CF*m1^2*\[Omega]^3 - 32*CA*CF*Ys^2*\[Omega]^3 +
      8*CA*CF*d*Ys^2*\[Omega]^3)*j[hm222, 0, 1, 1, 1, 0, 1, 0])/
    (32*(-5 + d)*(-4 + d)*m1^4*\[Omega]^2) -
   ((-10 + 3*d)*g^4*(32*CF*m1^4 + 4*CA*CF*m1^2*Ys^2 +
      48*CA*CF*m1^2*Yf*Ys*\[Omega] - 12*CA*CF*d*m1^2*Yf*Ys*\[Omega] -
      4*CA*Yf*Ys^3*\[Omega] + CA*d*Yf*Ys^3*\[Omega])*
     j[hm222, 0, 1, 1, 1, 1, 0, 0])/(64*(-5 + d)*(-4 + d)*m1^4*\[Omega]) +
   (CA*g^4*Yf*Ys*(176*CF*m1^4 - 48*CF*d*m1^4 - 11*m1^2*Ys^2 + 3*d*m1^2*Ys^2 -
      24*CF*m1^2*\[Omega]^2 + 8*CF*d*m1^2*\[Omega]^2 + 4*Ys^2*\[Omega]^2 -
      d*Ys^2*\[Omega]^2)*j[hm222, 0, 2, 1, 1, 0, 1, 0])/
    (64*(-5 + d)*(-4 + d)*m1^4*\[Omega]) -
   (CA*g^4*Yf*Ys*(80*CF*m1^4 - 16*CF*d*m1^4 - 5*m1^2*Ys^2 + d*m1^2*Ys^2 -
      96*CF*m1^2*\[Omega]^2 + 24*CF*d*m1^2*\[Omega]^2 + 8*Ys^2*\[Omega]^2 -
      2*d*Ys^2*\[Omega]^2)*j[hm222, 0, 2, 1, 1, 1, 0, 0])/
    (64*(-5 + d)*(-4 + d)*m1^4*\[Omega]) +
   (CF*(-8 + 3*d)*g^4*(40*m1^2 + 48*CA*CF*m1^2 - 52*d*m1^2 -
      40*CA*CF*d*m1^2 + 12*d^2*m1^2 + 8*CA*CF*d^2*m1^2 + 70*CA*Ys^2 -
      41*CA*d*Ys^2 + 6*CA*d^2*Ys^2)*j[hm222, 1, 0, 1, 0, 0, 1, 0])/
    (32*(-4 + d)*(-3 + d)*(-7 + 2*d)*m1^4) -
   (CF*g^4*(-6*CA*m1^2*Yf*Ys + 5*CA*d*m1^2*Yf*Ys - CA*d^2*m1^2*Yf*Ys -
      144*m1^2*\[Omega] - 48*CA*CF*m1^2*\[Omega] + 100*d*m1^2*\[Omega] +
      12*CA*CF*d*m1^2*\[Omega] - 24*d^2*m1^2*\[Omega] + 2*d^3*m1^2*\[Omega] +
      72*CA*M*Ys*\[Omega] - 70*CA*d*M*Ys*\[Omega] + 21*CA*d^2*M*Ys*\[Omega] -
      2*CA*d^3*M*Ys*\[Omega])*j[hm223, 0, 0, 1, 1, 1, 0, 0])/
    (8*(-5 + d)*(-4 + d)^2*m1^4*\[Omega]^2) +
   (CA*CF*(-3 + d)*(-5 + 2*d)*g^4*Yf*Ys*j[hm223, 0, 1, 1, 0, 0, 1, 0])/
    (16*(-4 + d)^2*m1^2*\[Omega]^2) +
   (CA*(-3 + d)*g^4*Yf*Ys*(8*CF*m1^2 - Yf*Ys*\[Omega] + 4*CF*\[Omega]^2)*
     j[hm223, 0, 1, 1, 0, 1, 1, 0])/(16*(-4 + d)*m1^2*\[Omega]^2) -
   (CA*(-3 + d)*g^4*Yf*Ys*(-19*Yf*Ys + 5*d*Yf*Ys + 56*CF*\[Omega] -
      16*CF*d*\[Omega])*j[hm223, 0, 2, 1, 0, 0, 1, 0])/
    (128*(-4 + d)^2*(-7 + 2*d)*m1^2*\[Omega]^2) -
   (CA*g^4*Yf*Ys*(-11*m1^2*Yf*Ys + 3*d*m1^2*Yf*Ys + 88*CF*m1^2*\[Omega] -
      24*CF*d*m1^2*\[Omega] - 4*Yf*Ys*\[Omega]^2 + d*Yf*Ys*\[Omega]^2 +
      16*CF*\[Omega]^3 - 4*CF*d*\[Omega]^3)*j[hm223, 0, 2, 1, 0, 1, 1, 0])/
    (32*(-4 + d)^2*m1^2*\[Omega]^2) +
   (CA*g^4*Yf*Ys*(-(Yf*Ys) + 4*CF*\[Omega])*j[hm223, 1, 0, 1, 1, 1, 1, 0])/
    (16*\[Omega]) - (CA*(-3 + d)*(-10 + 3*d)*g^4*Yf*Ys*
     (8*CF*m1^2 - Yf*Ys*\[Omega])*j[hm223, 1, 1, 1, 0, 0, 1, 0])/
    (64*(-4 + d)*(-7 + 2*d)*m1^2*\[Omega]^2) +
   (CA*(-11 + 3*d)*g^4*Yf*Ys*(Yf*Ys - 8*CF*\[Omega])*
     j[hm223, 1, 1, 1, 1, 0, 1, 0])/(64*(-4 + d)*\[Omega]^2) +
   (CA*(-9 + 2*d)*g^4*m1^2*Yf*Ys*(-(Yf*Ys) + 8*CF*\[Omega])*
     j[hm223, 2, 0, 1, 1, 1, 1, 0])/(8*(-4 + d)^2*\[Omega]) -
   (CA*(-11 + 3*d)*g^4*(8*CF*M^2*Ys - 3*MH^2*Yf^2*Ys + 32*CF*M^2*Yf*\[Omega])*
     j[hm224, 1, 1, 1, 1, 0, 1, 0])/(64*(-9 + 2*d)*M*\[Omega]^2) +
   (CF*g^4*(-6*CA*Yf*Ys + 5*CA*d*Yf*Ys - CA*d^2*Yf*Ys - 88*\[Omega] -
      80*CA*CF*\[Omega] + 84*d*\[Omega] + 116*CA*CF*d*\[Omega] -
      24*d^2*\[Omega] - 40*CA*CF*d^2*\[Omega] + 2*d^3*\[Omega] +
      4*CA*CF*d^3*\[Omega])*j[hm226, 0, 0, 1, 0, 1, 1, 0])/
    (8*(-5 + d)*(-4 + d)^2*m1^2*\[Omega]^2) -
   (CF*(-3 + d)*g^4*(CA*Yf*Ys + 4*\[Omega])*j[hm226, 0, 1, 0, 1, 1, 1, 0])/
    (2*(-4 + d)*\[Omega]^2) - (CF*(-3 + d)^2*g^4*j[hm226, 0, 1, 1, 0, 1, 1,
      0])/(2*(-4 + d)^2*\[Omega]^2) +
   (CF*g^4*(192*m1^2 - 124*d*m1^2 + 20*d^2*m1^2 - 15*CA*Yf*Ys*\[Omega] +
      8*CA*d*Yf*Ys*\[Omega] - CA*d^2*Yf*Ys*\[Omega] + 20*\[Omega]^2 -
      4*d*\[Omega]^2)*j[hm226, 0, 2, 0, 1, 1, 0, 0])/
    (16*(-4 + d)^2*(-7 + 2*d)*m1^2*\[Omega]^2) +
   (CF*g^4*(-44*m1^2 + 12*d*m1^2 - 11*CA*Yf*Ys*\[Omega] +
      3*CA*d*Yf*Ys*\[Omega] - 36*\[Omega]^2 + 10*d*\[Omega]^2)*
     j[hm226, 0, 2, 0, 1, 1, 1, 0])/(4*(-4 + d)^2*\[Omega]^2) -
   (CF*g^4*(-44*m1^2 + 12*d*m1^2 - 11*CA*Yf*Ys*\[Omega] +
      3*CA*d*Yf*Ys*\[Omega] - 44*\[Omega]^2 - 64*CA*CF*\[Omega]^2 +
      12*d*\[Omega]^2 + 16*CA*CF*d*\[Omega]^2)*j[hm226, 1, 1, 1, 1, 1, 0, 0])/
    (8*(-4 + d)*\[Omega]^2) - (CF*(-9 + 2*d)*g^4*m1^2*
     (-8*m1^2 + 2*d*m1^2 - 3*CA*Yf*Ys*\[Omega] + CA*d*Yf*Ys*\[Omega] -
      4*\[Omega]^2 + 2*d*\[Omega]^2)*j[hm226, 2, 0, 1, 1, 1, 1, 0])/
    ((-4 + d)^2*(-3 + d)*\[Omega]) + (CA*CF*(-9 + 2*d)*g^4*(2*CA*m1^2 - M*Ys)*
     (m1 - \[Omega])*(m1 + \[Omega])*j[hm227, 0, 2, 1, 0, 1, 1, 1])/
    ((-4 + d)*(-3 + d)*\[Omega]) -
   (CF*(-8 + 3*d)*g^4*(-320*m1^2 + 480*CA*CF*m1^2 - 484*d*m1^2 -
      616*CA*CF*d*m1^2 + 574*d^2*m1^2 + 284*CA*CF*d^2*m1^2 - 180*d^3*m1^2 -
      56*CA*CF*d^3*m1^2 + 18*d^4*m1^2 + 4*CA*CF*d^4*m1^2 + 560*CA*Ys^2 -
      748*CA*d*Ys^2 + 364*CA*d^2*Ys^2 - 77*CA*d^3*Ys^2 + 6*CA*d^4*Ys^2)*
     j[hm228, 1, 0, 1, 0, 0, 1, 0])/(16*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)*
     (-7 + 2*d)*m1^4) - (CF*g^4*(24*m1^4 - 8*d*m1^4 + 3*CA*m1^2*Ys^2 -
      CA*d*m1^2*Ys^2 + 60*CA*m1^2*Yf*Ys*\[Omega] - 32*CA*d*m1^2*Yf*Ys*
       \[Omega] + 4*CA*d^2*m1^2*Yf*Ys*\[Omega] - 16*m1^2*\[Omega]^2 +
      8*CA*Ys^2*\[Omega]^2 - 2*CA*d*Ys^2*\[Omega]^2)*
     j[hm229, 2, 1, 0, 1, 0, 1, 0])/(4*(-5 + d)*(-4 + d)*(-3 + d)*m1^2*
     \[Omega]) - (CF*g^4*(260*m1^4 - 144*d*m1^4 + 20*d^2*m1^4 +
      5*CA*m1^2*Ys^2 - 5*CA*d*m1^2*Ys^2 + CA*d^2*m1^2*Ys^2 +
      30*CA*m1^2*Yf*Ys*\[Omega] - 16*CA*d*m1^2*Yf*Ys*\[Omega] +
      2*CA*d^2*m1^2*Yf*Ys*\[Omega] - 8*m1^2*\[Omega]^2 +
      4*CA*Ys^2*\[Omega]^2 - CA*d*Ys^2*\[Omega]^2)*j[hm229, 2, 1, 0, 1, 1, 0,
      0])/(4*(-5 + d)*(-4 + d)*(-3 + d)*m1^2*\[Omega]) -
   (3*CA*CF^2*g^4*(m1^2 + \[Omega]^2)*j[hm230, 0, 0, 2, 1, 1, 0, 0])/
    ((-7 + 2*d)*m1^2*\[Omega]^2), \[Phi]2\[Psi]1 ->
  ((-5 + 2*d)*g^4*(58336*CF*m1^2 + 960*CA*CF^2*m1^2 - 106312*CF*d*m1^2 -
      272*CA*CF^2*d*m1^2 + 81332*CF*d^2*m1^2 - 664*CA*CF^2*d^2*m1^2 -
      33756*CF*d^3*m1^2 + 456*CA*CF^2*d^3*m1^2 + 8036*CF*d^4*m1^2 -
      104*CA*CF^2*d^4*m1^2 - 1036*CF*d^5*m1^2 + 8*CA*CF^2*d^5*m1^2 +
      56*CF*d^6*m1^2 + 40064*CA*CF*m1^2*Yf^2 - 56192*CA*CF*d*m1^2*Yf^2 +
      31512*CA*CF*d^2*m1^2*Yf^2 - 8816*CA*CF*d^3*m1^2*Yf^2 +
      1228*CA*CF*d^4*m1^2*Yf^2 - 68*CA*CF*d^5*m1^2*Yf^2 +
      34784*CA*CF*m1^2*Yf*Ys - 70784*CA*CF*d*m1^2*Yf*Ys +
      59280*CA*CF*d^2*m1^2*Yf*Ys - 26156*CA*CF*d^3*m1^2*Yf*Ys +
      6412*CA*CF*d^4*m1^2*Yf*Ys - 828*CA*CF*d^5*m1^2*Yf*Ys +
      44*CA*CF*d^6*m1^2*Yf*Ys - 4088*CA*m1^2*Yf^3*Ys +
      5292*CA*d*m1^2*Yf^3*Ys - 2747*CA*d^2*m1^2*Yf^3*Ys +
      716*CA*d^3*m1^2*Yf^3*Ys - 94*CA*d^4*m1^2*Yf^3*Ys +
      5*CA*d^5*m1^2*Yf^3*Ys - 82048*CF*m1*\[Omega] +
      149184*CF*d*m1*\[Omega] - 112224*CF*d^2*m1*\[Omega] +
      45040*CF*d^3*m1*\[Omega] - 10224*CF*d^4*m1*\[Omega] +
      1248*CF*d^5*m1*\[Omega] - 64*CF*d^6*m1*\[Omega] -
      9440*CA*CF*m1*Yf^2*\[Omega] + 7272*CA*CF*d*m1*Yf^2*\[Omega] -
      956*CA*CF*d^2*m1*Yf^2*\[Omega] - 548*CA*CF*d^3*m1*Yf^2*\[Omega] +
      184*CA*CF*d^4*m1*Yf^2*\[Omega] - 16*CA*CF*d^5*m1*Yf^2*\[Omega] -
      2240*CA*CF*m1*Yf*Ys*\[Omega] + 2768*CA*CF*d*m1*Yf*Ys*\[Omega] -
      1224*CA*CF*d^2*m1*Yf*Ys*\[Omega] + 232*CA*CF*d^3*m1*Yf*Ys*\[Omega] -
      16*CA*CF*d^4*m1*Yf*Ys*\[Omega] + 560*CA*m1*Yf^3*Ys*\[Omega] -
      552*CA*d*m1*Yf^3*Ys*\[Omega] + 203*CA*d^2*m1*Yf^3*Ys*\[Omega] -
      33*CA*d^3*m1*Yf^3*Ys*\[Omega] + 2*CA*d^4*m1*Yf^3*Ys*\[Omega] +
      8960*CA*CF*Yf^2*\[Omega]^2 - 8832*CA*CF*d*Yf^2*\[Omega]^2 +
      3248*CA*CF*d^2*Yf^2*\[Omega]^2 - 528*CA*CF*d^3*Yf^2*\[Omega]^2 +
      32*CA*CF*d^4*Yf^2*\[Omega]^2 - 2240*CA*Yf^3*Ys*\[Omega]^2 +
      2208*CA*d*Yf^3*Ys*\[Omega]^2 - 812*CA*d^2*Yf^3*Ys*\[Omega]^2 +
      132*CA*d^3*Yf^3*Ys*\[Omega]^2 - 8*CA*d^4*Yf^3*Ys*\[Omega]^2)*
     j[hm210, 0, 1, 1, 0, 1, 0, 0])/(64*(-5 + d)*(-4 + d)^2*(-3 + d)*(-2 + d)*
     (-7 + 2*d)*m1^3*\[Omega]^2) -
   (g^4*(-3168*CF*M*m1^2 + 11520*CA*CF^2*M*m1^2 + 7472*CF*d*M*m1^2 -
      13504*CA*CF^2*d*M*m1^2 - 6400*CF*d^2*M*m1^2 + 5600*CA*CF^2*d^2*M*m1^2 +
      2528*CF*d^3*M*m1^2 - 992*CA*CF^2*d^3*M*m1^2 - 464*CF*d^4*M*m1^2 +
      64*CA*CF^2*d^4*M*m1^2 + 32*CF*d^5*M*m1^2 + 1440*CA*CF*M^2*m1*Yf -
      1968*CA*CF*d*M^2*m1*Yf + 976*CA*CF*d^2*M^2*m1*Yf -
      208*CA*CF*d^3*M^2*m1*Yf + 16*CA*CF*d^4*M^2*m1*Yf -
      1332*CA*CF*M*m1^2*Yf^2 + 1880*CA*CF*d*M*m1^2*Yf^2 -
      964*CA*CF*d^2*M*m1^2*Yf^2 + 208*CA*CF*d^3*M*m1^2*Yf^2 -
      16*CA*CF*d^4*M*m1^2*Yf^2 + 1440*CA*CF*M^2*m1*Ys -
      1968*CA*CF*d*M^2*m1*Ys + 976*CA*CF*d^2*M^2*m1*Ys -
      208*CA*CF*d^3*M^2*m1*Ys + 16*CA*CF*d^4*M^2*m1*Ys +
      288*CA*CF*M*m1^2*Yf*Ys - 1792*CA*CF*d*M*m1^2*Yf*Ys +
      2040*CA*CF*d^2*M*m1^2*Yf*Ys - 944*CA*CF*d^3*M*m1^2*Yf*Ys +
      200*CA*CF*d^4*M*m1^2*Yf*Ys - 16*CA*CF*d^5*M*m1^2*Yf*Ys -
      540*CA*m1*MH^2*Yf^2*Ys + 738*CA*d*m1*MH^2*Yf^2*Ys -
      366*CA*d^2*m1*MH^2*Yf^2*Ys + 78*CA*d^3*m1*MH^2*Yf^2*Ys -
      6*CA*d^4*m1*MH^2*Yf^2*Ys - 153*CA*M*m1^2*Yf^3*Ys +
      70*CA*d*M*m1^2*Yf^3*Ys + 55*CA*d^2*M*m1^2*Yf^3*Ys -
      32*CA*d^3*M*m1^2*Yf^3*Ys + 4*CA*d^4*M*m1^2*Yf^3*Ys -
      6336*CF*M*m1*\[Omega] - 11520*CA*CF^2*M*m1*\[Omega] +
      9472*CF*d*M*m1*\[Omega] + 13504*CA*CF^2*d*M*m1*\[Omega] -
      5104*CF*d^2*M*m1*\[Omega] - 5600*CA*CF^2*d^2*M*m1*\[Omega] +
      1168*CF*d^3*M*m1*\[Omega] + 992*CA*CF^2*d^3*M*m1*\[Omega] -
      96*CF*d^4*M*m1*\[Omega] - 64*CA*CF^2*d^4*M*m1*\[Omega] +
      1440*CA*CF*M^2*Yf*\[Omega] - 1968*CA*CF*d*M^2*Yf*\[Omega] +
      976*CA*CF*d^2*M^2*Yf*\[Omega] - 208*CA*CF*d^3*M^2*Yf*\[Omega] +
      16*CA*CF*d^4*M^2*Yf*\[Omega] - 720*CA*CF*M*m1*Yf^2*\[Omega] +
      772*CA*CF*d*M*m1*Yf^2*\[Omega] - 352*CA*CF*d^2*M*m1*Yf^2*\[Omega] +
      84*CA*CF*d^3*M*m1*Yf^2*\[Omega] - 8*CA*CF*d^4*M*m1*Yf^2*\[Omega] +
      1440*CA*CF*M*m1*Yf*Ys*\[Omega] - 1328*CA*CF*d*M*m1*Yf*Ys*\[Omega] +
      368*CA*CF*d^2*M*m1*Yf*Ys*\[Omega] - 32*CA*CF*d^3*M*m1*Yf*Ys*\[Omega] +
      180*CA*M*m1*Yf^3*Ys*\[Omega] - 301*CA*d*M*m1*Yf^3*Ys*\[Omega] +
      148*CA*d^2*M*m1*Yf^3*Ys*\[Omega] - 29*CA*d^3*M*m1*Yf^3*Ys*\[Omega] +
      2*CA*d^4*M*m1*Yf^3*Ys*\[Omega])*j[hm210, 0, 1, 1, 1, 0, 0, 0])/
    (64*(-5 + d)*(-4 + d)*(-3 + d)*(-9 + 2*d)*M*m1^3*\[Omega]^2) +
   (g^4*(-245520*CF*M*m1^3 - 220320*CA*CF^2*M*m1^3 + 428024*CF*d*M*m1^3 +
      332784*CA*CF^2*d*M*m1^3 - 301224*CF*d^2*M*m1^3 -
      194544*CA*CF^2*d^2*M*m1^3 + 109768*CF*d^3*M*m1^3 +
      55280*CA*CF^2*d^3*M*m1^3 - 21896*CF*d^4*M*m1^3 -
      7664*CA*CF^2*d^4*M*m1^3 + 2272*CF*d^5*M*m1^3 + 416*CA*CF^2*d^5*M*m1^3 -
      96*CF*d^6*M*m1^3 + 7920*CA*CF*M^2*m1^2*Yf - 13704*CA*CF*d*M^2*m1^2*Yf +
      9304*CA*CF*d^2*M^2*m1^2*Yf - 3096*CA*CF*d^3*M^2*m1^2*Yf +
      504*CA*CF*d^4*M^2*m1^2*Yf - 32*CA*CF*d^5*M^2*m1^2*Yf +
      55440*CA*CF*M*m1^3*Yf^2 - 79568*CA*CF*d*M*m1^3*Yf^2 +
      45256*CA*CF*d^2*M*m1^3*Yf^2 - 12712*CA*CF*d^3*M*m1^3*Yf^2 +
      1760*CA*CF*d^4*M*m1^3*Yf^2 - 96*CA*CF*d^5*M*m1^3*Yf^2 +
      15840*CA*CF*M^2*m1^2*Ys - 27408*CA*CF*d*M^2*m1^2*Ys +
      18608*CA*CF*d^2*M^2*m1^2*Ys - 6192*CA*CF*d^3*M^2*m1^2*Ys +
      1008*CA*CF*d^4*M^2*m1^2*Ys - 64*CA*CF*d^5*M^2*m1^2*Ys +
      77472*CA*CF*M*m1^3*Yf*Ys - 121760*CA*CF*d*M*m1^3*Yf*Ys +
      72984*CA*CF*d^2*M*m1^3*Yf*Ys - 20200*CA*CF*d^3*M*m1^3*Yf*Ys +
      2248*CA*CF*d^4*M*m1^3*Yf*Ys + 24*CA*CF*d^5*M*m1^3*Yf*Ys -
      16*CA*CF*d^6*M*m1^3*Yf*Ys - 22284*CA*M*m1^3*Yf^3*Ys +
      31808*CA*d*M*m1^3*Yf^3*Ys - 17686*CA*d^2*M*m1^3*Yf^3*Ys +
      4782*CA*d^3*M*m1^3*Yf^3*Ys - 628*CA*d^4*M*m1^3*Yf^3*Ys +
      32*CA*d^5*M*m1^3*Yf^3*Ys - 2970*CA*m1^2*MH^2*Yf*Ys^2 +
      5139*CA*d*m1^2*MH^2*Yf*Ys^2 - 3489*CA*d^2*m1^2*MH^2*Yf*Ys^2 +
      1161*CA*d^3*m1^2*MH^2*Yf*Ys^2 - 189*CA*d^4*m1^2*MH^2*Yf*Ys^2 +
      12*CA*d^5*m1^2*MH^2*Yf*Ys^2 - 117360*CF*M*m1^2*\[Omega] +
      12960*CA*CF^2*M*m1^2*\[Omega] + 221992*CF*d*M*m1^2*\[Omega] -
      20592*CA*CF^2*d*M*m1^2*\[Omega] - 173064*CF*d^2*M*m1^2*\[Omega] +
      12720*CA*CF^2*d^2*M*m1^2*\[Omega] + 71192*CF*d^3*M*m1^2*\[Omega] -
      3824*CA*CF^2*d^3*M*m1^2*\[Omega] - 16264*CF*d^4*M*m1^2*\[Omega] +
      560*CA*CF^2*d^4*M*m1^2*\[Omega] + 1952*CF*d^5*M*m1^2*\[Omega] -
      32*CA*CF^2*d^5*M*m1^2*\[Omega] - 96*CF*d^6*M*m1^2*\[Omega] -
      111600*CA*CF*M*m1^2*Yf^2*\[Omega] + 165200*CA*CF*d*M*m1^2*Yf^2*
       \[Omega] - 95856*CA*CF*d^2*M*m1^2*Yf^2*\[Omega] +
      27256*CA*CF*d^3*M*m1^2*Yf^2*\[Omega] - 3800*CA*CF*d^4*M*m1^2*Yf^2*
       \[Omega] + 208*CA*CF*d^5*M*m1^2*Yf^2*\[Omega] -
      61920*CA*CF*M*m1^2*Yf*Ys*\[Omega] + 104480*CA*CF*d*M*m1^2*Yf*Ys*
       \[Omega] - 67464*CA*CF*d^2*M*m1^2*Yf*Ys*\[Omega] +
      20232*CA*CF*d^3*M*m1^2*Yf*Ys*\[Omega] - 2520*CA*CF*d^4*M*m1^2*Yf*Ys*
       \[Omega] + 8*CA*CF*d^5*M*m1^2*Yf*Ys*\[Omega] +
      16*CA*CF*d^6*M*m1^2*Yf*Ys*\[Omega] + 30816*CA*M*m1^2*Yf^3*Ys*\[Omega] -
      46862*CA*d*M*m1^2*Yf^3*Ys*\[Omega] + 28044*CA*d^2*M*m1^2*Yf^3*Ys*
       \[Omega] - 8252*CA*d^3*M*m1^2*Yf^3*Ys*\[Omega] +
      1194*CA*d^4*M*m1^2*Yf^3*Ys*\[Omega] - 68*CA*d^5*M*m1^2*Yf^3*Ys*
       \[Omega] + 20160*CF*M*m1*\[Omega]^2 - 24352*CF*d*M*m1*\[Omega]^2 +
      10464*CF*d^2*M*m1*\[Omega]^2 - 1920*CF*d^3*M*m1*\[Omega]^2 +
      128*CF*d^4*M*m1*\[Omega]^2 + 10080*CA*CF*M*m1*Yf^2*\[Omega]^2 -
      9656*CA*CF*d*M*m1*Yf^2*\[Omega]^2 + 3448*CA*CF*d^2*M*m1*Yf^2*
       \[Omega]^2 - 544*CA*CF*d^3*M*m1*Yf^2*\[Omega]^2 +
      32*CA*CF*d^4*M*m1*Yf^2*\[Omega]^2 + 10080*CA*CF*M*m1*Yf*Ys*\[Omega]^2 -
      12176*CA*CF*d*M*m1*Yf*Ys*\[Omega]^2 + 5232*CA*CF*d^2*M*m1*Yf*Ys*
       \[Omega]^2 - 960*CA*CF*d^3*M*m1*Yf*Ys*\[Omega]^2 +
      64*CA*CF*d^4*M*m1*Yf*Ys*\[Omega]^2 - 2520*CA*M*m1*Yf^3*Ys*\[Omega]^2 +
      2414*CA*d*M*m1*Yf^3*Ys*\[Omega]^2 - 862*CA*d^2*M*m1*Yf^3*Ys*
       \[Omega]^2 + 136*CA*d^3*M*m1*Yf^3*Ys*\[Omega]^2 -
      8*CA*d^4*M*m1*Yf^3*Ys*\[Omega]^2 - 40320*CA*CF*M*Yf^2*\[Omega]^3 +
      38624*CA*CF*d*M*Yf^2*\[Omega]^3 - 13792*CA*CF*d^2*M*Yf^2*\[Omega]^3 +
      2176*CA*CF*d^3*M*Yf^2*\[Omega]^3 - 128*CA*CF*d^4*M*Yf^2*\[Omega]^3 +
      10080*CA*M*Yf^3*Ys*\[Omega]^3 - 9656*CA*d*M*Yf^3*Ys*\[Omega]^3 +
      3448*CA*d^2*M*Yf^3*Ys*\[Omega]^3 - 544*CA*d^3*M*Yf^3*Ys*\[Omega]^3 +
      32*CA*d^4*M*Yf^3*Ys*\[Omega]^3)*j[hm210, 0, 2, 1, 0, 1, 0, 0])/
    (128*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)*(-9 + 2*d)*(-7 + 2*d)*M*m1^3*
     \[Omega]^2) + (g^4*(-15840*CF*M*m1^2 - 54720*CA*CF^2*M*m1^2 +
      3808*CF*d*M*m1^2 + 80704*CA*CF^2*d*M*m1^2 + 15272*CF*d^2*M*m1^2 -
      46192*CA*CF^2*d^2*M*m1^2 - 12480*CF*d^3*M*m1^2 +
      12928*CA*CF^2*d^3*M*m1^2 + 3960*CF*d^4*M*m1^2 -
      1776*CA*CF^2*d^4*M*m1^2 - 576*CF*d^5*M*m1^2 + 96*CA*CF^2*d^5*M*m1^2 +
      32*CF*d^6*M*m1^2 + 21600*CA*CF*M^2*m1*Yf - 33600*CA*CF*d*M^2*m1*Yf +
      20296*CA*CF*d^2*M^2*m1*Yf - 5968*CA*CF*d^3*M^2*m1*Yf +
      856*CA*CF*d^4*M^2*m1*Yf - 48*CA*CF*d^5*M^2*m1*Yf -
      110880*CA*CF*M*m1^2*Yf^2 + 154096*CA*CF*d*M*m1^2*Yf^2 -
      84424*CA*CF*d^2*M*m1^2*Yf^2 + 22808*CA*CF*d^3*M*m1^2*Yf^2 -
      3040*CA*CF*d^4*M*m1^2*Yf^2 + 160*CA*CF*d^5*M*m1^2*Yf^2 +
      43200*CA*CF*M^2*m1*Ys - 67200*CA*CF*d*M^2*m1*Ys +
      40592*CA*CF*d^2*M^2*m1*Ys - 11936*CA*CF*d^3*M^2*m1*Ys +
      1712*CA*CF*d^4*M^2*m1*Ys - 96*CA*CF*d^5*M^2*m1*Ys -
      95040*CA*CF*M*m1^2*Yf*Ys + 155040*CA*CF*d*M*m1^2*Yf*Ys -
      96720*CA*CF*d^2*M*m1^2*Yf*Ys + 28200*CA*CF*d^3*M*m1^2*Yf*Ys -
      3536*CA*CF*d^4*M*m1^2*Yf*Ys + 56*CA*CF*d^5*M*m1^2*Yf*Ys +
      16*CA*CF*d^6*M*m1^2*Yf*Ys + 24480*CA*M*m1^2*Yf^3*Ys -
      32620*CA*d*M*m1^2*Yf^3*Ys + 16912*CA*d^2*M*m1^2*Yf^3*Ys -
      4252*CA*d^3*M*m1^2*Yf^3*Ys + 516*CA*d^4*M*m1^2*Yf^3*Ys -
      24*CA*d^5*M*m1^2*Yf^3*Ys - 8100*CA*m1*MH^2*Yf*Ys^2 +
      12600*CA*d*m1*MH^2*Yf*Ys^2 - 7611*CA*d^2*m1*MH^2*Yf*Ys^2 +
      2238*CA*d^3*m1*MH^2*Yf*Ys^2 - 321*CA*d^4*m1*MH^2*Yf*Ys^2 +
      18*CA*d^5*m1*MH^2*Yf*Ys^2 + 15840*CF*M*m1*\[Omega] +
      54720*CA*CF^2*M*m1*\[Omega] - 3808*CF*d*M*m1*\[Omega] -
      80704*CA*CF^2*d*M*m1*\[Omega] - 15272*CF*d^2*M*m1*\[Omega] +
      46192*CA*CF^2*d^2*M*m1*\[Omega] + 12480*CF*d^3*M*m1*\[Omega] -
      12928*CA*CF^2*d^3*M*m1*\[Omega] - 3960*CF*d^4*M*m1*\[Omega] +
      1776*CA*CF^2*d^4*M*m1*\[Omega] + 576*CF*d^5*M*m1*\[Omega] -
      96*CA*CF^2*d^5*M*m1*\[Omega] - 32*CF*d^6*M*m1*\[Omega] -
      2400*CA*CF*M^2*Yf*\[Omega] + 3200*CA*CF*d*M^2*Yf*\[Omega] -
      1544*CA*CF*d^2*M^2*Yf*\[Omega] + 320*CA*CF*d^3*M^2*Yf*\[Omega] -
      24*CA*CF*d^4*M^2*Yf*\[Omega] + 110880*CA*CF*M*m1*Yf^2*\[Omega] -
      154096*CA*CF*d*M*m1*Yf^2*\[Omega] + 84424*CA*CF*d^2*M*m1*Yf^2*
       \[Omega] - 22808*CA*CF*d^3*M*m1*Yf^2*\[Omega] +
      3040*CA*CF*d^4*M*m1*Yf^2*\[Omega] - 160*CA*CF*d^5*M*m1*Yf^2*\[Omega] -
      4800*CA*CF*M^2*Ys*\[Omega] + 6400*CA*CF*d*M^2*Ys*\[Omega] -
      3088*CA*CF*d^2*M^2*Ys*\[Omega] + 640*CA*CF*d^3*M^2*Ys*\[Omega] -
      48*CA*CF*d^4*M^2*Ys*\[Omega] + 95040*CA*CF*M*m1*Yf*Ys*\[Omega] -
      155040*CA*CF*d*M*m1*Yf*Ys*\[Omega] + 96720*CA*CF*d^2*M*m1*Yf*Ys*
       \[Omega] - 28200*CA*CF*d^3*M*m1*Yf*Ys*\[Omega] +
      3536*CA*CF*d^4*M*m1*Yf*Ys*\[Omega] - 56*CA*CF*d^5*M*m1*Yf*Ys*\[Omega] -
      16*CA*CF*d^6*M*m1*Yf*Ys*\[Omega] - 24480*CA*M*m1*Yf^3*Ys*\[Omega] +
      32620*CA*d*M*m1*Yf^3*Ys*\[Omega] - 16912*CA*d^2*M*m1*Yf^3*Ys*\[Omega] +
      4252*CA*d^3*M*m1*Yf^3*Ys*\[Omega] - 516*CA*d^4*M*m1*Yf^3*Ys*\[Omega] +
      24*CA*d^5*M*m1*Yf^3*Ys*\[Omega] + 900*CA*MH^2*Yf*Ys^2*\[Omega] -
      1200*CA*d*MH^2*Yf*Ys^2*\[Omega] + 579*CA*d^2*MH^2*Yf*Ys^2*\[Omega] -
      120*CA*d^3*MH^2*Yf*Ys^2*\[Omega] + 9*CA*d^4*MH^2*Yf*Ys^2*\[Omega] -
      136800*CF*M*\[Omega]^2 - 43200*CA*CF^2*M*\[Omega]^2 +
      260800*CF*d*M*\[Omega]^2 + 67200*CA*CF^2*d*M*\[Omega]^2 -
      201608*CF*d^2*M*\[Omega]^2 - 40592*CA*CF^2*d^2*M*\[Omega]^2 +
      80944*CF*d^3*M*\[Omega]^2 + 11936*CA*CF^2*d^3*M*\[Omega]^2 -
      17832*CF*d^4*M*\[Omega]^2 - 1712*CA*CF^2*d^4*M*\[Omega]^2 +
      2048*CF*d^5*M*\[Omega]^2 + 96*CA*CF^2*d^5*M*\[Omega]^2 -
      96*CF*d^6*M*\[Omega]^2 - 230400*CA*CF*M*Yf^2*\[Omega]^2 +
      296000*CA*CF*d*M*Yf^2*\[Omega]^2 - 151024*CA*CF*d^2*M*Yf^2*\[Omega]^2 +
      38248*CA*CF*d^3*M*Yf^2*\[Omega]^2 - 4808*CA*CF*d^4*M*Yf^2*\[Omega]^2 +
      240*CA*CF*d^5*M*Yf^2*\[Omega]^2 - 57600*CA*CF*M*Yf*Ys*\[Omega]^2 +
      90560*CA*CF*d*M*Yf*Ys*\[Omega]^2 - 49824*CA*CF*d^2*M*Yf*Ys*\[Omega]^2 +
      9392*CA*CF*d^3*M*Yf*Ys*\[Omega]^2 + 888*CA*CF*d^4*M*Yf*Ys*\[Omega]^2 -
      520*CA*CF*d^5*M*Yf*Ys*\[Omega]^2 + 48*CA*CF*d^6*M*Yf*Ys*\[Omega]^2 +
      63360*CA*M*Yf^3*Ys*\[Omega]^2 - 84208*CA*d*M*Yf^3*Ys*\[Omega]^2 +
      44780*CA*d^2*M*Yf^3*Ys*\[Omega]^2 - 11906*CA*d^3*M*Yf^3*Ys*\[Omega]^2 +
      1582*CA*d^4*M*Yf^3*Ys*\[Omega]^2 - 84*CA*d^5*M*Yf^3*Ys*\[Omega]^2)*
     j[hm210, 1, 1, 1, 0, 1, 0, 0])/(64*(-5 + d)*(-4 + d)*(-2 + d)*(-9 + 2*d)*
     (-7 + 2*d)*M*m1*\[Omega]^2) + (CA*(-2 + d)*g^4*(4*CF - Yf*Ys)*
     (-12*CF*d*m1 + 4*CF*d^2*m1 - 8*m1*Yf*Ys + 6*d*m1*Yf*Ys - d^2*m1*Yf*Ys +
      32*CF*\[Omega] - 24*CF*d*\[Omega] + 4*CF*d^2*\[Omega] -
      12*Yf*Ys*\[Omega] + 7*d*Yf*Ys*\[Omega] - d^2*Yf*Ys*\[Omega])*
     j[hm211, 0, 0, 0, 1, 1, 0, 1])/(32*(-4 + d)^2*(-3 + d)*m1^2*
     \[Omega]^2) + ((-5 + 2*d)*g^4*(42144*CF*m1 + 74240*CA*CF^2*m1 -
      47840*CF*d*m1 - 76528*CA*CF^2*d*m1 + 20336*CF*d^2*m1 +
      29216*CA*CF^2*d^2*m1 - 3840*CF*d^3*m1 - 4896*CA*CF^2*d^3*m1 +
      272*CF*d^4*m1 + 304*CA*CF^2*d^4*m1 - 3168*CA*CF*m1*Yf*Ys +
      248*CA*CF*d*m1*Yf*Ys + 1224*CA*CF*d^2*m1*Yf*Ys -
      464*CA*CF*d^3*m1*Yf*Ys + 48*CA*CF*d^4*m1*Yf*Ys + 1420*CA*m1*Yf^2*Ys^2 -
      1259*CA*d*m1*Yf^2*Ys^2 + 410*CA*d^2*m1*Yf^2*Ys^2 -
      58*CA*d^3*m1*Yf^2*Ys^2 + 3*CA*d^4*m1*Yf^2*Ys^2 - 8704*CF*\[Omega] -
      37440*CA*CF^2*\[Omega] + 11264*CF*d*\[Omega] +
      42128*CA*CF^2*d*\[Omega] - 5280*CF*d^2*\[Omega] -
      17408*CA*CF^2*d^2*\[Omega] + 1072*CF*d^3*\[Omega] +
      3136*CA*CF^2*d^3*\[Omega] - 80*CF*d^4*\[Omega] -
      208*CA*CF^2*d^4*\[Omega] + 8128*CA*CF*Yf*Ys*\[Omega] -
      8624*CA*CF*d*Yf*Ys*\[Omega] + 3312*CA*CF*d^2*Yf*Ys*\[Omega] -
      544*CA*CF*d^3*Yf*Ys*\[Omega] + 32*CA*CF*d^4*Yf*Ys*\[Omega] -
      780*CA*Yf^2*Ys^2*\[Omega] + 931*CA*d*Yf^2*Ys^2*\[Omega] -
      400*CA*d^2*Yf^2*Ys^2*\[Omega] + 74*CA*d^3*Yf^2*Ys^2*\[Omega] -
      5*CA*d^4*Yf^2*Ys^2*\[Omega])*j[hm211, 0, 0, 1, 1, 0, 0, 1])/
    (192*(-5 + d)*(-4 + d)^2*(-3 + d)*(-7 + 2*d)*m1^2*\[Omega]^2) -
   (CA*g^4*(4*CF - Yf*Ys)*(-28*CF*m1^2 + 8*CF*d*m1^2 - 7*m1^2*Yf*Ys +
      2*d*m1^2*Yf*Ys + 28*CF*m1*\[Omega] - 8*CF*d*m1*\[Omega] +
      7*m1*Yf*Ys*\[Omega] - 2*d*m1*Yf*Ys*\[Omega] - 80*CF*\[Omega]^2 +
      24*CF*d*\[Omega]^2)*j[hm211, 0, 0, 1, 1, 0, 1, 1])/
    (32*(-7 + 2*d)*m1*\[Omega]^2) +
   (g^4*(779664*CF*m1^3 - 132480*CA*CF^2*m1^3 - 1116888*CF*d*m1^3 +
      161376*CA*CF^2*d*m1^3 + 635936*CF*d^2*m1^3 - 77376*CA*CF^2*d^2*m1^3 -
      179952*CF*d^3*m1^3 + 18240*CA*CF^2*d^3*m1^3 + 25312*CF*d^4*m1^3 -
      2112*CA*CF^2*d^4*m1^3 - 1416*CF*d^5*m1^3 + 96*CA*CF^2*d^5*m1^3 +
      342312*CA*CF*m1^3*Yf*Ys - 492420*CA*CF*d*m1^3*Yf*Ys +
      281584*CA*CF*d^2*m1^3*Yf*Ys - 80040*CA*CF*d^3*m1^3*Yf*Ys +
      11312*CA*CF*d^4*m1^3*Yf*Ys - 636*CA*CF*d^5*m1^3*Yf*Ys +
      20160*CA*m1^3*Yf^2*Ys^2 - 26592*CA*d*m1^3*Yf^2*Ys^2 +
      13932*CA*d^2*m1^3*Yf^2*Ys^2 - 3624*CA*d^3*m1^3*Yf^2*Ys^2 +
      468*CA*d^4*m1^3*Yf^2*Ys^2 - 24*CA*d^5*m1^3*Yf^2*Ys^2 -
      246080*CF*m1^2*\[Omega] + 94720*CA*CF^2*m1^2*\[Omega] +
      353104*CF*d*m1^2*\[Omega] - 137984*CA*CF^2*d*m1^2*\[Omega] -
      200800*CF*d^2*m1^2*\[Omega] + 78368*CA*CF^2*d^2*m1^2*\[Omega] +
      56616*CF*d^3*m1^2*\[Omega] - 21792*CA*CF^2*d^3*m1^2*\[Omega] -
      7920*CF*d^4*m1^2*\[Omega] + 2976*CA*CF^2*d^4*m1^2*\[Omega] +
      440*CF*d^5*m1^2*\[Omega] - 160*CA*CF^2*d^5*m1^2*\[Omega] -
      150400*CA*CF*m1^2*Yf*Ys*\[Omega] + 214304*CA*CF*d*m1^2*Yf*Ys*\[Omega] -
      121056*CA*CF*d^2*m1^2*Yf*Ys*\[Omega] + 33908*CA*CF*d^3*m1^2*Yf*Ys*
       \[Omega] - 4712*CA*CF*d^4*m1^2*Yf*Ys*\[Omega] +
      260*CA*CF*d^5*m1^2*Yf*Ys*\[Omega] + 920*CA*m1^2*Yf^2*Ys^2*\[Omega] -
      814*CA*d*m1^2*Yf^2*Ys^2*\[Omega] + 266*CA*d^2*m1^2*Yf^2*Ys^2*\[Omega] -
      38*CA*d^3*m1^2*Yf^2*Ys^2*\[Omega] + 2*CA*d^4*m1^2*Yf^2*Ys^2*\[Omega] -
      138048*CF*m1*\[Omega]^2 - 54400*CA*CF^2*m1*\[Omega]^2 +
      183184*CF*d*m1*\[Omega]^2 + 64800*CA*CF^2*d*m1*\[Omega]^2 -
      97328*CF*d^2*m1*\[Omega]^2 - 30144*CA*CF^2*d^2*m1*\[Omega]^2 +
      25888*CF*d^3*m1*\[Omega]^2 + 6832*CA*CF^2*d^3*m1*\[Omega]^2 -
      3448*CF*d^4*m1*\[Omega]^2 - 752*CA*CF^2*d^4*m1*\[Omega]^2 +
      184*CF*d^5*m1*\[Omega]^2 + 32*CA*CF^2*d^5*m1*\[Omega]^2 -
      73344*CA*CF*m1*Yf*Ys*\[Omega]^2 + 99776*CA*CF*d*m1*Yf*Ys*\[Omega]^2 -
      54248*CA*CF*d^2*m1*Yf*Ys*\[Omega]^2 + 14728*CA*CF*d^3*m1*Yf*Ys*
       \[Omega]^2 - 1996*CA*CF*d^4*m1*Yf*Ys*\[Omega]^2 +
      108*CA*CF*d^5*m1*Yf*Ys*\[Omega]^2 + 4480*CA*m1*Yf^2*Ys^2*\[Omega]^2 -
      6096*CA*d*m1*Yf^2*Ys^2*\[Omega]^2 + 3280*CA*d^2*m1*Yf^2*Ys^2*
       \[Omega]^2 - 873*CA*d^3*m1*Yf^2*Ys^2*\[Omega]^2 +
      115*CA*d^4*m1*Yf^2*Ys^2*\[Omega]^2 - 6*CA*d^5*m1*Yf^2*Ys^2*\[Omega]^2 +
      94208*CF*\[Omega]^3 - 42240*CA*CF^2*\[Omega]^3 -
      122880*CF*d*\[Omega]^3 + 46208*CA*CF^2*d*\[Omega]^3 +
      64000*CF*d^2*\[Omega]^3 - 19792*CA*CF^2*d^2*\[Omega]^3 -
      16640*CF*d^3*\[Omega]^3 + 4128*CA*CF^2*d^3*\[Omega]^3 +
      2160*CF*d^4*\[Omega]^3 - 416*CA*CF^2*d^4*\[Omega]^3 -
      112*CF*d^5*\[Omega]^3 + 16*CA*CF^2*d^5*\[Omega]^3 +
      47104*CA*CF*Yf*Ys*\[Omega]^3 - 61440*CA*CF*d*Yf*Ys*\[Omega]^3 +
      32000*CA*CF*d^2*Yf*Ys*\[Omega]^3 - 8320*CA*CF*d^3*Yf*Ys*\[Omega]^3 +
      1080*CA*CF*d^4*Yf*Ys*\[Omega]^3 - 56*CA*CF*d^5*Yf*Ys*\[Omega]^3 +
      2640*CA*Yf^2*Ys^2*\[Omega]^3 - 2888*CA*d*Yf^2*Ys^2*\[Omega]^3 +
      1237*CA*d^2*Yf^2*Ys^2*\[Omega]^3 - 258*CA*d^3*Yf^2*Ys^2*\[Omega]^3 +
      26*CA*d^4*Yf^2*Ys^2*\[Omega]^3 - CA*d^5*Yf^2*Ys^2*\[Omega]^3)*
     j[hm211, 0, 0, 2, 1, 0, 0, 1])/(96*(-5 + d)*(-4 + d)^2*(-3 + d)^2*
     (-7 + 2*d)*m1^2*\[Omega]^2) +
   ((-5 + 2*d)*g^4*(85552*CF*M*m1^2 + 178304*CA*CF^2*M*m1^2 -
      88640*CF*d*M*m1^2 - 186400*CA*CF^2*d*M*m1^2 + 33392*CF*d^2*M*m1^2 +
      71040*CA*CF^2*d^2*M*m1^2 - 5168*CF*d^3*M*m1^2 -
      11200*CA*CF^2*d^3*M*m1^2 + 192*CF*d^4*M*m1^2 + 448*CA*CF^2*d^4*M*m1^2 +
      16*CF*d^5*M*m1^2 + 32*CA*CF^2*d^5*M*m1^2 + 10752*CA*CF*M^2*m1*Yf -
      12032*CA*CF*d*M^2*m1*Yf + 5024*CA*CF*d^2*M^2*m1*Yf -
      928*CA*CF*d^3*M^2*m1*Yf + 64*CA*CF*d^4*M^2*m1*Yf +
      6720*CA*CF*M^2*m1*Ys - 10544*CA*CF*d*M^2*m1*Ys +
      6440*CA*CF*d^2*M^2*m1*Ys - 1920*CA*CF*d^3*M^2*m1*Ys +
      280*CA*CF*d^4*M^2*m1*Ys - 16*CA*CF*d^5*M^2*m1*Ys +
      4952*CA*CF*M*m1^2*Yf*Ys - 6512*CA*CF*d*M*m1^2*Yf*Ys +
      3032*CA*CF*d^2*M*m1^2*Yf*Ys - 604*CA*CF*d^3*M*m1^2*Yf*Ys +
      44*CA*CF*d^4*M*m1^2*Yf*Ys - 1260*CA*m1*MH^2*Yf^2*Ys +
      1347*CA*d*m1*MH^2*Yf^2*Ys - 534*CA*d^2*m1*MH^2*Yf^2*Ys +
      93*CA*d^3*m1*MH^2*Yf^2*Ys - 6*CA*d^4*m1*MH^2*Yf^2*Ys -
      1688*CA*M*m1^2*Yf^2*Ys^2 + 2198*CA*d*M*m1^2*Yf^2*Ys^2 -
      1024*CA*d^2*M*m1^2*Yf^2*Ys^2 + 205*CA*d^3*M*m1^2*Yf^2*Ys^2 -
      15*CA*d^4*M*m1^2*Yf^2*Ys^2 - 135616*CF*M*m1*\[Omega] -
      271232*CA*CF^2*M*m1*\[Omega] + 164848*CF*d*M*m1*\[Omega] +
      329696*CA*CF^2*d*M*m1*\[Omega] - 79008*CF*d^2*M*m1*\[Omega] -
      158016*CA*CF^2*d^2*M*m1*\[Omega] + 18608*CF*d^3*M*m1*\[Omega] +
      37216*CA*CF^2*d^3*M*m1*\[Omega] - 2144*CF*d^4*M*m1*\[Omega] -
      4288*CA*CF^2*d^4*M*m1*\[Omega] + 96*CF*d^5*M*m1*\[Omega] +
      192*CA*CF^2*d^5*M*m1*\[Omega] - 4032*CA*CF*M^2*Yf*\[Omega] +
      4848*CA*CF*d*M^2*Yf*\[Omega] - 2176*CA*CF*d^2*M^2*Yf*\[Omega] +
      432*CA*CF*d^3*M^2*Yf*\[Omega] - 32*CA*CF*d^4*M^2*Yf*\[Omega] +
      1664*CA*CF*M*m1*Yf*Ys*\[Omega] - 1152*CA*CF*d*M*m1*Yf*Ys*\[Omega] +
      200*CA*CF*d^2*M*m1*Yf*Ys*\[Omega] + 12*CA*CF*d^3*M*m1*Yf*Ys*\[Omega] -
      4*CA*CF*d^4*M*m1*Yf*Ys*\[Omega] - 416*CA*M*m1*Yf^2*Ys^2*\[Omega] +
      288*CA*d*M*m1*Yf^2*Ys^2*\[Omega] - 50*CA*d^2*M*m1*Yf^2*Ys^2*\[Omega] -
      3*CA*d^3*M*m1*Yf^2*Ys^2*\[Omega] + CA*d^4*M*m1*Yf^2*Ys^2*\[Omega])*
     j[hm212, 0, 0, 1, 1, 0, 0, 1])/(192*(-5 + d)*(-4 + d)^2*(-3 + d)*
     (-7 + 2*d)*M*m1^3*\[Omega]^2) -
   (g^4*(192*CF*M*m1^2 + 1280*CA*CF^2*M*m1^2 - 56*CF*d*M*m1^2 -
      704*CA*CF^2*d*M*m1^2 + 96*CA*CF^2*d^2*M*m1^2 + 640*CA*CF*M^2*m1*Ys -
      672*CA*CF*d*M^2*m1*Ys + 224*CA*CF*d^2*M^2*m1*Ys -
      24*CA*CF*d^3*M^2*m1*Ys - 224*CA*CF*M*m1^2*Yf*Ys +
      148*CA*CF*d*M*m1^2*Yf*Ys - 24*CA*CF*d^2*M*m1^2*Yf*Ys -
      120*CA*m1*MH^2*Yf^2*Ys + 66*CA*d*m1*MH^2*Yf^2*Ys -
      9*CA*d^2*m1*MH^2*Yf^2*Ys - 672*CF*M*m1*\[Omega] -
      1280*CA*CF^2*M*m1*\[Omega] + 360*CF*d*M*m1*\[Omega] +
      704*CA*CF^2*d*M*m1*\[Omega] - 48*CF*d^2*M*m1*\[Omega] -
      96*CA*CF^2*d^2*M*m1*\[Omega] - 640*CA*CF*M^2*Ys*\[Omega] +
      672*CA*CF*d*M^2*Ys*\[Omega] - 224*CA*CF*d^2*M^2*Ys*\[Omega] +
      24*CA*CF*d^3*M^2*Ys*\[Omega] - 16*CA*CF*M*m1*Yf*Ys*\[Omega] +
      4*CA*CF*d*M*m1*Yf*Ys*\[Omega] + 120*CA*MH^2*Yf^2*Ys*\[Omega] -
      66*CA*d*MH^2*Yf^2*Ys*\[Omega] + 9*CA*d^2*MH^2*Yf^2*Ys*\[Omega] -
      160*CF*M*\[Omega]^2 + 48*CF*d*M*\[Omega]^2 - 80*CA*CF*M*Yf*Ys*
       \[Omega]^2 + 24*CA*CF*d*M*Yf*Ys*\[Omega]^2)*j[hm212, 0, 0, 1, 1, 0, 1,
      1])/(32*(-4 + d)*(-7 + 2*d)*M*m1*\[Omega]^2) -
   (g^4*(-1147824*CF*M*m1^4 - 1440288*CA*CF^2*M*m1^4 + 827328*CF*d*M*m1^4 +
      489984*CA*CF^2*d*M*m1^4 + 161696*CF*d^2*M*m1^4 +
      951232*CA*CF^2*d^2*M*m1^4 - 320656*CF*d^3*M*m1^4 -
      808736*CA*CF^2*d^3*M*m1^4 + 117616*CF*d^4*M*m1^4 +
      257312*CA*CF^2*d^4*M*m1^4 - 18224*CF*d^5*M*m1^4 -
      37600*CA*CF^2*d^5*M*m1^4 + 1056*CF*d^6*M*m1^4 +
      2112*CA*CF^2*d^6*M*m1^4 - 746064*CA*CF*M^2*m1^3*Yf +
      1017120*CA*CF*d*M^2*m1^3*Yf - 551200*CA*CF*d^2*M^2*m1^3*Yf +
      148416*CA*CF*d^3*M^2*m1^3*Yf - 19856*CA*CF*d^4*M^2*m1^3*Yf +
      1056*CA*CF*d^5*M^2*m1^3*Yf + 142560*CA*CF*M^2*m1^3*Ys -
      234072*CA*CF*d*M^2*m1^3*Ys + 157512*CA*CF*d^2*M^2*m1^3*Ys -
      55680*CA*CF*d^3*M^2*m1^3*Ys + 10920*CA*CF*d^4*M^2*m1^3*Ys -
      1128*CA*CF*d^5*M^2*m1^3*Ys + 48*CA*CF*d^6*M^2*m1^3*Ys -
      808056*CA*CF*M*m1^4*Yf*Ys + 1125720*CA*CF*d*M*m1^4*Yf*Ys -
      620008*CA*CF*d^2*M*m1^4*Yf*Ys + 168888*CA*CF*d^3*M*m1^4*Yf*Ys -
      22768*CA*CF*d^4*M*m1^4*Yf*Ys + 1216*CA*CF*d^5*M*m1^4*Yf*Ys -
      34020*CA*m1^3*MH^2*Yf^2*Ys + 43929*CA*d*m1^3*MH^2*Yf^2*Ys -
      22500*CA*d^2*m1^3*MH^2*Yf^2*Ys + 5715*CA*d^3*m1^3*MH^2*Yf^2*Ys -
      720*CA*d^4*m1^3*MH^2*Yf^2*Ys + 36*CA*d^5*m1^3*MH^2*Yf^2*Ys +
      148554*CA*M*m1^4*Yf^2*Ys^2 - 208638*CA*d*M*m1^4*Yf^2*Ys^2 +
      115762*CA*d^2*M*m1^4*Yf^2*Ys^2 - 31758*CA*d^3*M*m1^4*Yf^2*Ys^2 +
      4312*CA*d^4*M*m1^4*Yf^2*Ys^2 - 232*CA*d^5*M*m1^4*Yf^2*Ys^2 +
      1731888*CF*M*m1^3*\[Omega] + 4327776*CA*CF^2*M*m1^3*\[Omega] -
      2427504*CF*d*M*m1^3*\[Omega] - 5965728*CA*CF^2*d*M*m1^3*\[Omega] +
      1356224*CF*d^2*M*m1^3*\[Omega] + 3278912*CA*CF^2*d^2*M*m1^3*\[Omega] -
      379072*CF*d^3*M*m1^3*\[Omega] - 901440*CA*CF^2*d^3*M*m1^3*\[Omega] +
      53648*CF*d^4*M*m1^3*\[Omega] + 125280*CA*CF^2*d^4*M*m1^3*\[Omega] -
      3248*CF*d^5*M*m1^3*\[Omega] - 7392*CA*CF^2*d^5*M*m1^3*\[Omega] +
      32*CF*d^6*M*m1^3*\[Omega] + 64*CA*CF^2*d^6*M*m1^3*\[Omega] +
      867024*CA*CF*M^2*m1^2*Yf*\[Omega] - 1173312*CA*CF*d*M^2*m1^2*Yf*
       \[Omega] + 631200*CA*CF*d^2*M^2*m1^2*Yf*\[Omega] -
      168736*CA*CF*d^3*M^2*m1^2*Yf*\[Omega] + 22416*CA*CF*d^4*M^2*m1^2*Yf*
       \[Omega] - 1184*CA*CF*d^5*M^2*m1^2*Yf*\[Omega] -
      21600*CA*CF*M^2*m1^2*Ys*\[Omega] + 17400*CA*CF*d*M^2*m1^2*Ys*\[Omega] +
      584*CA*CF*d^2*M^2*m1^2*Ys*\[Omega] - 4640*CA*CF*d^3*M^2*m1^2*Ys*
       \[Omega] + 1800*CA*CF*d^4*M^2*m1^2*Ys*\[Omega] -
      280*CA*CF*d^5*M^2*m1^2*Ys*\[Omega] + 16*CA*CF*d^6*M^2*m1^2*Ys*
       \[Omega] + 6552*CA*CF*M*m1^3*Yf*Ys*\[Omega] -
      38608*CA*CF*d*M*m1^3*Yf*Ys*\[Omega] + 34968*CA*CF*d^2*M*m1^3*Yf*Ys*
       \[Omega] - 12704*CA*CF*d^3*M*m1^3*Yf*Ys*\[Omega] +
      2080*CA*CF*d^4*M*m1^3*Yf*Ys*\[Omega] - 128*CA*CF*d^5*M*m1^3*Yf*Ys*
       \[Omega] + 11340*CA*m1^2*MH^2*Yf^2*Ys*\[Omega] -
      14643*CA*d*m1^2*MH^2*Yf^2*Ys*\[Omega] + 7500*CA*d^2*m1^2*MH^2*Yf^2*Ys*
       \[Omega] - 1905*CA*d^3*m1^2*MH^2*Yf^2*Ys*\[Omega] +
      240*CA*d^4*m1^2*MH^2*Yf^2*Ys*\[Omega] - 12*CA*d^5*m1^2*MH^2*Yf^2*Ys*
       \[Omega] - 55638*CA*M*m1^3*Yf^2*Ys^2*\[Omega] +
      79072*CA*d*M*m1^3*Yf^2*Ys^2*\[Omega] - 44146*CA*d^2*M*m1^3*Yf^2*Ys^2*
       \[Omega] + 12132*CA*d^3*M*m1^3*Yf^2*Ys^2*\[Omega] -
      1644*CA*d^4*M*m1^3*Yf^2*Ys^2*\[Omega] + 88*CA*d^5*M*m1^3*Yf^2*Ys^2*
       \[Omega] - 52992*CF*M*m1^2*\[Omega]^2 - 2304*CA*CF^2*M*m1^2*
       \[Omega]^2 + 275008*CF*d*M*m1^2*\[Omega]^2 + 411200*CA*CF^2*d*M*m1^2*
       \[Omega]^2 - 300128*CF*d^2*M*m1^2*\[Omega]^2 -
      526720*CA*CF^2*d^2*M*m1^2*\[Omega]^2 + 144560*CF*d^3*M*m1^2*
       \[Omega]^2 + 269856*CA*CF^2*d^3*M*m1^2*\[Omega]^2 -
      35744*CF*d^4*M*m1^2*\[Omega]^2 - 68992*CA*CF^2*d^4*M*m1^2*\[Omega]^2 +
      4464*CF*d^5*M*m1^2*\[Omega]^2 + 8800*CA*CF^2*d^5*M*m1^2*\[Omega]^2 -
      224*CF*d^6*M*m1^2*\[Omega]^2 - 448*CA*CF^2*d^6*M*m1^2*\[Omega]^2 +
      265248*CA*CF*M^2*m1*Yf*\[Omega]^2 - 349608*CA*CF*d*M^2*m1*Yf*
       \[Omega]^2 + 183304*CA*CF*d^2*M^2*m1*Yf*\[Omega]^2 -
      47800*CA*CF*d^3*M^2*m1*Yf*\[Omega]^2 + 6200*CA*CF*d^4*M^2*m1*Yf*
       \[Omega]^2 - 320*CA*CF*d^5*M^2*m1*Yf*\[Omega]^2 -
      17280*CA*CF*M^2*m1*Ys*\[Omega]^2 + 74976*CA*CF*d*M^2*m1*Ys*\[Omega]^2 -
      81344*CA*CF*d^2*M^2*m1*Ys*\[Omega]^2 + 39728*CA*CF*d^3*M^2*m1*Ys*
       \[Omega]^2 - 9984*CA*CF*d^4*M^2*m1*Ys*\[Omega]^2 +
      1264*CA*CF*d^5*M^2*m1*Ys*\[Omega]^2 - 64*CA*CF*d^6*M^2*m1*Ys*
       \[Omega]^2 + 151488*CA*CF*M*m1^2*Yf*Ys*\[Omega]^2 -
      192496*CA*CF*d*M*m1^2*Yf*Ys*\[Omega]^2 + 97792*CA*CF*d^2*M*m1^2*Yf*Ys*
       \[Omega]^2 - 24832*CA*CF*d^3*M*m1^2*Yf*Ys*\[Omega]^2 +
      3152*CA*CF*d^4*M*m1^2*Yf*Ys*\[Omega]^2 - 160*CA*CF*d^5*M*m1^2*Yf*Ys*
       \[Omega]^2 - 16200*CA*m1*MH^2*Yf^2*Ys*\[Omega]^2 +
      23850*CA*d*m1*MH^2*Yf^2*Ys*\[Omega]^2 - 13782*CA*d^2*m1*MH^2*Yf^2*Ys*
       \[Omega]^2 + 3912*CA*d^3*m1*MH^2*Yf^2*Ys*\[Omega]^2 -
      546*CA*d^4*m1*MH^2*Yf^2*Ys*\[Omega]^2 + 30*CA*d^5*m1*MH^2*Yf^2*Ys*
       \[Omega]^2 - 44352*CA*M*m1^2*Yf^2*Ys^2*\[Omega]^2 +
      56800*CA*d*M*m1^2*Yf^2*Ys^2*\[Omega]^2 - 29044*CA*d^2*M*m1^2*Yf^2*Ys^2*
       \[Omega]^2 + 7412*CA*d^3*M*m1^2*Yf^2*Ys^2*\[Omega]^2 -
      944*CA*d^4*M*m1^2*Yf^2*Ys^2*\[Omega]^2 + 48*CA*d^5*M*m1^2*Yf^2*Ys^2*
       \[Omega]^2 - 80064*CF*M*m1*\[Omega]^3 - 160128*CA*CF^2*M*m1*
       \[Omega]^3 - 91792*CF*d*M*m1*\[Omega]^3 - 183584*CA*CF^2*d*M*m1*
       \[Omega]^3 + 193264*CF*d^2*M*m1*\[Omega]^3 + 386528*CA*CF^2*d^2*M*m1*
       \[Omega]^3 - 110256*CF*d^3*M*m1*\[Omega]^3 - 220512*CA*CF^2*d^3*M*m1*
       \[Omega]^3 + 29264*CF*d^4*M*m1*\[Omega]^3 + 58528*CA*CF^2*d^4*M*m1*
       \[Omega]^3 - 3776*CF*d^5*M*m1*\[Omega]^3 - 7552*CA*CF^2*d^5*M*m1*
       \[Omega]^3 + 192*CF*d^6*M*m1*\[Omega]^3 + 384*CA*CF^2*d^6*M*m1*
       \[Omega]^3 - 243648*CA*CF*M^2*Yf*\[Omega]^3 +
      300528*CA*CF*d*M^2*Yf*\[Omega]^3 - 147072*CA*CF*d^2*M^2*Yf*\[Omega]^3 +
      35744*CA*CF*d^3*M^2*Yf*\[Omega]^3 - 4320*CA*CF*d^4*M^2*Yf*\[Omega]^3 +
      208*CA*CF*d^5*M^2*Yf*\[Omega]^3 - 71424*CA*CF*M*m1*Yf*Ys*\[Omega]^3 +
      91904*CA*CF*d*M*m1*Yf*Ys*\[Omega]^3 - 47280*CA*CF*d^2*M*m1*Yf*Ys*
       \[Omega]^3 + 12152*CA*CF*d^3*M*m1*Yf*Ys*\[Omega]^3 -
      1560*CA*CF*d^4*M*m1*Yf*Ys*\[Omega]^3 + 80*CA*CF*d^5*M*m1*Yf*Ys*
       \[Omega]^3 + 17856*CA*M*m1*Yf^2*Ys^2*\[Omega]^3 -
      22976*CA*d*M*m1*Yf^2*Ys^2*\[Omega]^3 + 11820*CA*d^2*M*m1*Yf^2*Ys^2*
       \[Omega]^3 - 3038*CA*d^3*M*m1*Yf^2*Ys^2*\[Omega]^3 +
      390*CA*d^4*M*m1*Yf^2*Ys^2*\[Omega]^3 - 20*CA*d^5*M*m1*Yf^2*Ys^2*
       \[Omega]^3)*j[hm212, 0, 0, 2, 1, 0, 0, 1])/(192*(-5 + d)*(-4 + d)*
     (-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*M*m1^3*\[Omega]^2) +
   (CF*(-8 + 3*d)*g^4*(-22752*m1 - 36864*CA*CF*m1 + 58192*d*m1 +
      100352*CA*CF*d*m1 - 53568*d^2*m1 - 97664*CA*CF*d^2*m1 + 21952*d^3*m1 +
      41632*CA*CF*d^3*m1 - 4112*d^4*m1 - 8032*CA*CF*d^4*m1 + 288*d^5*m1 +
      576*CA*CF*d^5*m1 + 108*CA*m1*nf - 384*CA*d*m1*nf + 377*CA*d^2*m1*nf -
      156*CA*d^3*m1*nf + 29*CA*d^4*m1*nf - 2*CA*d^5*m1*nf + 13680*CA*M*Yf -
      24024*CA*d*M*Yf + 12936*CA*d^2*M*Yf - 2808*CA*d^3*M*Yf +
      216*CA*d^4*M*Yf - 2160*CA*m1*Yf*Ys + 4008*CA*d*m1*Yf*Ys -
      2368*CA*d^2*m1*Yf*Ys + 568*CA*d^3*m1*Yf*Ys - 48*CA*d^4*m1*Yf*Ys)*
     j[hm213, 1, 1, 0, 0, 1, 0, 0])/(128*(-4 + d)*(-3 + d)*(-1 + d)*
     (-9 + 2*d)*(-7 + 2*d)*m1^3) +
   (g^4*(1328*CF*m1 + 32*CA*CF*m1 - 224*CA*CF^2*m1 - 2188*CF*d*m1 -
      24*CA*CF*d*m1 + 168*CA*CF^2*d*m1 + 970*CF*d^2*m1 + 4*CA*CF*d^2*m1 +
      36*CA*CF^2*d^2*m1 - 128*CF*d^3*m1 - 16*CA*CF^2*d^3*m1 +
      32*CA*CF*m1*nf - 56*CA*CF*d*m1*nf + 36*CA*CF*d^2*m1*nf -
      10*CA*CF*d^3*m1*nf + CA*CF*d^4*m1*nf - 32*CF*m1*Yf*Ys +
      848*CA*CF*m1*Yf*Ys - 64*CA*CF^2*m1*Yf*Ys + 56*CF*d*m1*Yf*Ys -
      1328*CA*CF*d*m1*Yf*Ys + 112*CA*CF^2*d*m1*Yf*Ys - 28*CF*d^2*m1*Yf*Ys +
      548*CA*CF*d^2*m1*Yf*Ys - 56*CA*CF^2*d^2*m1*Yf*Ys + 4*CF*d^3*m1*Yf*Ys -
      68*CA*CF*d^3*m1*Yf*Ys + 8*CA*CF^2*d^3*m1*Yf*Ys - 32*CA*m1*Yf^2*Ys^2 +
      48*CA*d*m1*Yf^2*Ys^2 - 18*CA*d^2*m1*Yf^2*Ys^2 + 2*CA*d^3*m1*Yf^2*Ys^2 +
      192*CF*\[Omega] + 128*CA*CF*\[Omega] + 1664*CA*CF^2*\[Omega] -
      448*CF*d*\[Omega] - 64*CA*CF*d*\[Omega] - 2880*CA*CF^2*d*\[Omega] +
      164*CF*d^2*\[Omega] + 8*CA*CF*d^2*\[Omega] + 1128*CA*CF^2*d^2*
       \[Omega] - 16*CF*d^3*\[Omega] - 128*CA*CF^2*d^3*\[Omega] -
      112*CA*CF*nf*\[Omega] + 140*CA*CF*d*nf*\[Omega] -
      64*CA*CF*d^2*nf*\[Omega] + 13*CA*CF*d^3*nf*\[Omega] -
      CA*CF*d^4*nf*\[Omega] - 128*CF*Yf*Ys*\[Omega] -
      448*CA*CF*Yf*Ys*\[Omega] - 256*CA*CF^2*Yf*Ys*\[Omega] +
      192*CF*d*Yf*Ys*\[Omega] + 688*CA*CF*d*Yf*Ys*\[Omega] +
      384*CA*CF^2*d*Yf*Ys*\[Omega] - 72*CF*d^2*Yf*Ys*\[Omega] -
      272*CA*CF*d^2*Yf*Ys*\[Omega] - 144*CA*CF^2*d^2*Yf*Ys*\[Omega] +
      8*CF*d^3*Yf*Ys*\[Omega] + 32*CA*CF*d^3*Yf*Ys*\[Omega] +
      16*CA*CF^2*d^3*Yf*Ys*\[Omega] + 32*CA*Yf^2*Ys^2*\[Omega] -
      48*CA*d*Yf^2*Ys^2*\[Omega] + 18*CA*d^2*Yf^2*Ys^2*\[Omega] -
      2*CA*d^3*Yf^2*Ys^2*\[Omega])*j[hm213, 1, 1, 0, 1, 1, 0, 0])/
    (64*(-4 + d)^2*(-1 + d)*\[Omega]^2) +
   ((-2 + d)*g^4*(80640*CF*m1 + 43776*CA*CF^2*m1 - 161920*CF*d*m1 -
      59840*CA*CF^2*d*m1 + 129164*CF*d^2*m1 + 33600*CA*CF^2*d^2*m1 -
      52642*CF*d^3*m1 - 10752*CA*CF^2*d^3*m1 + 11670*CF*d^4*m1 +
      2216*CA*CF^2*d^4*m1 - 1348*CF*d^5*m1 - 280*CA*CF^2*d^5*m1 +
      64*CF*d^6*m1 + 16*CA*CF^2*d^6*m1 + 576*CA*CF*M*Yf + 2064*CA*CF*d*M*Yf -
      2952*CA*CF*d^2*M*Yf + 1304*CA*CF*d^3*M*Yf - 240*CA*CF*d^4*M*Yf +
      16*CA*CF*d^5*M*Yf - 18000*CA*CF*m1*Yf^2 + 25708*CA*CF*d*m1*Yf^2 -
      14085*CA*CF*d^2*m1*Yf^2 + 3795*CA*CF*d^3*m1*Yf^2 -
      512*CA*CF*d^4*m1*Yf^2 + 28*CA*CF*d^5*m1*Yf^2 + 6912*CA*CF*m1*Yf*Ys -
      10752*CA*CF*d*m1*Yf*Ys + 6512*CA*CF*d^2*m1*Yf*Ys -
      1928*CA*CF*d^3*m1*Yf*Ys + 280*CA*CF*d^4*m1*Yf*Ys -
      16*CA*CF*d^5*m1*Yf*Ys + 1728*CA*m1*Yf^2*Ys^2 - 2688*CA*d*m1*Yf^2*Ys^2 +
      1628*CA*d^2*m1*Yf^2*Ys^2 - 482*CA*d^3*m1*Yf^2*Ys^2 +
      70*CA*d^4*m1*Yf^2*Ys^2 - 4*CA*d^5*m1*Yf^2*Ys^2)*
     j[hm215, 0, 0, 0, 1, 1, 0, 0])/(64*(-5 + d)*(-4 + d)^2*(-3 + d)^2*
     (-9 + 2*d)*m1^5) - (CA*(-10 + 3*d)*g^4*Yf*Ys*(4*CF - Yf*Ys)*
     (2*m1 - \[Omega])*j[hm217, 1, 1, 1, 0, 1, 0, 0])/
    (64*(-4 + d)*\[Omega]^2) -
   (g^4*(18800*CF*m1^3 + 4000*CA*CF^2*m1^3 - 32464*CF*d*m1^3 -
      4800*CA*CF^2*d*m1^3 + 21852*CF*d^2*m1^3 + 2040*CA*CF^2*d^2*m1^3 -
      7168*CF*d^3*m1^3 - 368*CA*CF^2*d^3*m1^3 + 1148*CF*d^4*m1^3 +
      24*CA*CF^2*d^4*m1^3 - 72*CF*d^5*m1^3 + 6600*CA*CF*m1^3*Yf^2 -
      6416*CA*CF*d*m1^3*Yf^2 + 2344*CA*CF*d^2*m1^3*Yf^2 -
      384*CA*CF*d^3*m1^3*Yf^2 + 24*CA*CF*d^4*m1^3*Yf^2 +
      12800*CA*CF*m1^3*Yf*Ys - 20800*CA*CF*d*m1^3*Yf*Ys +
      13168*CA*CF*d^2*m1^3*Yf*Ys - 4064*CA*CF*d^3*m1^3*Yf*Ys +
      612*CA*CF*d^4*m1^3*Yf*Ys - 36*CA*CF*d^5*m1^3*Yf*Ys -
      1400*CA*m1^3*Yf^3*Ys + 1450*CA*d*m1^3*Yf^3*Ys -
      559*CA*d^2*m1^3*Yf^3*Ys + 95*CA*d^3*m1^3*Yf^3*Ys -
      6*CA*d^4*m1^3*Yf^3*Ys - 18800*CF*m1^2*\[Omega] -
      4000*CA*CF^2*m1^2*\[Omega] + 32464*CF*d*m1^2*\[Omega] +
      4800*CA*CF^2*d*m1^2*\[Omega] - 21852*CF*d^2*m1^2*\[Omega] -
      2040*CA*CF^2*d^2*m1^2*\[Omega] + 7168*CF*d^3*m1^2*\[Omega] +
      368*CA*CF^2*d^3*m1^2*\[Omega] - 1148*CF*d^4*m1^2*\[Omega] -
      24*CA*CF^2*d^4*m1^2*\[Omega] + 72*CF*d^5*m1^2*\[Omega] -
      6600*CA*CF*m1^2*Yf^2*\[Omega] + 6416*CA*CF*d*m1^2*Yf^2*\[Omega] -
      2344*CA*CF*d^2*m1^2*Yf^2*\[Omega] + 384*CA*CF*d^3*m1^2*Yf^2*\[Omega] -
      24*CA*CF*d^4*m1^2*Yf^2*\[Omega] - 12800*CA*CF*m1^2*Yf*Ys*\[Omega] +
      20800*CA*CF*d*m1^2*Yf*Ys*\[Omega] - 13168*CA*CF*d^2*m1^2*Yf*Ys*
       \[Omega] + 4064*CA*CF*d^3*m1^2*Yf*Ys*\[Omega] -
      612*CA*CF*d^4*m1^2*Yf*Ys*\[Omega] + 36*CA*CF*d^5*m1^2*Yf*Ys*\[Omega] +
      1400*CA*m1^2*Yf^3*Ys*\[Omega] - 1450*CA*d*m1^2*Yf^3*Ys*\[Omega] +
      559*CA*d^2*m1^2*Yf^3*Ys*\[Omega] - 95*CA*d^3*m1^2*Yf^3*Ys*\[Omega] +
      6*CA*d^4*m1^2*Yf^3*Ys*\[Omega] + 24400*CF*m1*\[Omega]^2 +
      4000*CA*CF^2*m1*\[Omega]^2 - 40000*CF*d*m1*\[Omega]^2 -
      4800*CA*CF^2*d*m1*\[Omega]^2 + 25564*CF*d^2*m1*\[Omega]^2 +
      2040*CA*CF^2*d^2*m1*\[Omega]^2 - 7968*CF*d^3*m1*\[Omega]^2 -
      368*CA*CF^2*d^3*m1*\[Omega]^2 + 1212*CF*d^4*m1*\[Omega]^2 +
      24*CA*CF^2*d^4*m1*\[Omega]^2 - 72*CF*d^5*m1*\[Omega]^2 +
      14400*CA*CF*m1*Yf^2*\[Omega]^2 - 13200*CA*CF*d*m1*Yf^2*\[Omega]^2 +
      4464*CA*CF*d^2*m1*Yf^2*\[Omega]^2 - 660*CA*CF*d^3*m1*Yf^2*\[Omega]^2 +
      36*CA*CF*d^4*m1*Yf^2*\[Omega]^2 + 12800*CA*CF*m1*Yf*Ys*\[Omega]^2 -
      20800*CA*CF*d*m1*Yf*Ys*\[Omega]^2 + 13168*CA*CF*d^2*m1*Yf*Ys*
       \[Omega]^2 - 4064*CA*CF*d^3*m1*Yf*Ys*\[Omega]^2 +
      612*CA*CF*d^4*m1*Yf*Ys*\[Omega]^2 - 36*CA*CF*d^5*m1*Yf*Ys*\[Omega]^2 -
      3000*CA*m1*Yf^3*Ys*\[Omega]^2 + 2850*CA*d*m1*Yf^3*Ys*\[Omega]^2 -
      1005*CA*d^2*m1*Yf^3*Ys*\[Omega]^2 + 156*CA*d^3*m1*Yf^3*Ys*\[Omega]^2 -
      9*CA*d^4*m1*Yf^3*Ys*\[Omega]^2 - 25600*CF*\[Omega]^3 +
      44800*CF*d*\[Omega]^3 - 30336*CF*d^2*\[Omega]^3 +
      9920*CF*d^3*\[Omega]^3 - 1568*CF*d^4*\[Omega]^3 +
      96*CF*d^5*\[Omega]^3 - 1600*CA*CF*Yf^2*\[Omega]^3 -
      400*CA*CF*d*Yf^2*\[Omega]^3 + 904*CA*CF*d^2*Yf^2*\[Omega]^3 -
      272*CA*CF*d^3*Yf^2*\[Omega]^3 + 24*CA*CF*d^4*Yf^2*\[Omega]^3)*
     j[hm218, 1, 1, 1, 0, 1, 0, 0])/(32*(-5 + d)*(-4 + d)*(-2 + d)*(-7 + 2*d)*
     m1^2*\[Omega]^2) + (g^4*(-22176*CF*m1^2 - 6720*CA*CF^2*m1^2 +
      34680*CF*d*m1^2 + 9584*CA*CF^2*d*m1^2 - 23532*CF*d^2*m1^2 -
      5208*CA*CF^2*d^2*m1^2 + 9492*CF*d^3*m1^2 + 1352*CA*CF^2*d^3*m1^2 -
      2460*CF*d^4*m1^2 - 168*CA*CF^2*d^4*m1^2 + 372*CF*d^5*m1^2 +
      8*CA*CF^2*d^5*m1^2 - 24*CF*d^6*m1^2 - 40864*CA*CF*m1^2*Yf^2 +
      60472*CA*CF*d*m1^2*Yf^2 - 35476*CA*CF*d^2*m1^2*Yf^2 +
      10304*CA*CF*d^3*m1^2*Yf^2 - 1480*CA*CF*d^4*m1^2*Yf^2 +
      84*CA*CF*d^5*m1^2*Yf^2 - 18864*CA*CF*m1^2*Yf*Ys +
      42360*CA*CF*d*m1^2*Yf*Ys - 38592*CA*CF*d^2*m1^2*Yf*Ys +
      18288*CA*CF*d^3*m1^2*Yf*Ys - 4764*CA*CF*d^4*m1^2*Yf*Ys +
      648*CA*CF*d^5*m1^2*Yf*Ys - 36*CA*CF*d^6*m1^2*Yf*Ys +
      3268*CA*m1^2*Yf^3*Ys - 4168*CA*d*m1^2*Yf^3*Ys +
      2085*CA*d^2*m1^2*Yf^3*Ys - 512*CA*d^3*m1^2*Yf^3*Ys +
      62*CA*d^4*m1^2*Yf^3*Ys - 3*CA*d^5*m1^2*Yf^3*Ys + 61248*CF*m1*\[Omega] -
      103744*CF*d*m1*\[Omega] + 71888*CF*d^2*m1*\[Omega] -
      26464*CF*d^3*m1*\[Omega] + 5552*CF*d^4*m1*\[Omega] -
      640*CF*d^5*m1*\[Omega] + 32*CF*d^6*m1*\[Omega] +
      10240*CA*CF*m1*Yf^2*\[Omega] - 11552*CA*CF*d*m1*Yf^2*\[Omega] +
      4920*CA*CF*d^2*m1*Yf^2*\[Omega] - 940*CA*CF*d^3*m1*Yf^2*\[Omega] +
      68*CA*CF*d^4*m1*Yf^2*\[Omega] - 1120*CA*m1*Yf^3*Ys*\[Omega] +
      1664*CA*d*m1*Yf^3*Ys*\[Omega] - 958*CA*d^2*m1*Yf^3*Ys*\[Omega] +
      269*CA*d^3*m1*Yf^3*Ys*\[Omega] - 37*CA*d^4*m1*Yf^3*Ys*\[Omega] +
      2*CA*d^5*m1*Yf^3*Ys*\[Omega] - 8960*CA*CF*Yf^2*\[Omega]^2 +
      8832*CA*CF*d*Yf^2*\[Omega]^2 - 3248*CA*CF*d^2*Yf^2*\[Omega]^2 +
      528*CA*CF*d^3*Yf^2*\[Omega]^2 - 32*CA*CF*d^4*Yf^2*\[Omega]^2 +
      2240*CA*Yf^3*Ys*\[Omega]^2 - 2208*CA*d*Yf^3*Ys*\[Omega]^2 +
      812*CA*d^2*Yf^3*Ys*\[Omega]^2 - 132*CA*d^3*Yf^3*Ys*\[Omega]^2 +
      8*CA*d^4*Yf^3*Ys*\[Omega]^2)*j[hm218, 2, 0, 1, 0, 1, 0, 0])/
    (32*(-5 + d)*(-4 + d)^2*(-3 + d)*(-2 + d)*(-7 + 2*d)*m1*\[Omega]^2) -
   (g^4*(46656*CF*M*m1^4 + 93312*CA*CF^2*M*m1^4 - 48384*CF*d*M*m1^4 -
      96768*CA*CF^2*d*M*m1^4 + 18528*CF*d^2*M*m1^4 +
      37056*CA*CF^2*d^2*M*m1^4 - 3104*CF*d^3*M*m1^4 -
      6208*CA*CF^2*d^3*M*m1^4 + 192*CF*d^4*M*m1^4 + 384*CA*CF^2*d^4*M*m1^4 -
      5760*CA*CF*M^2*m1^3*Yf + 4448*CA*CF*d*M^2*m1^3*Yf -
      1136*CA*CF*d^2*M^2*m1^3*Yf + 96*CA*CF*d^3*M^2*m1^3*Yf +
      13680*CA*CF*M^2*m1^3*Ys - 18664*CA*CF*d*M^2*m1^3*Ys +
      9088*CA*CF*d^2*M^2*m1^3*Ys - 1896*CA*CF*d^3*M^2*m1^3*Ys +
      144*CA*CF*d^4*M^2*m1^3*Ys - 2160*CA*m1^3*MH^2*Yf^2*Ys +
      1668*CA*d*m1^3*MH^2*Yf^2*Ys - 426*CA*d^2*m1^3*MH^2*Yf^2*Ys +
      36*CA*d^3*m1^3*MH^2*Yf^2*Ys - 46656*CF*M*m1^3*\[Omega] -
      93312*CA*CF^2*M*m1^3*\[Omega] + 48384*CF*d*M*m1^3*\[Omega] +
      96768*CA*CF^2*d*M*m1^3*\[Omega] - 18528*CF*d^2*M*m1^3*\[Omega] -
      37056*CA*CF^2*d^2*M*m1^3*\[Omega] + 3104*CF*d^3*M*m1^3*\[Omega] +
      6208*CA*CF^2*d^3*M*m1^3*\[Omega] - 192*CF*d^4*M*m1^3*\[Omega] -
      384*CA*CF^2*d^4*M*m1^3*\[Omega] + 5760*CA*CF*M^2*m1^2*Yf*\[Omega] -
      4448*CA*CF*d*M^2*m1^2*Yf*\[Omega] + 1136*CA*CF*d^2*M^2*m1^2*Yf*
       \[Omega] - 96*CA*CF*d^3*M^2*m1^2*Yf*\[Omega] -
      13680*CA*CF*M^2*m1^2*Ys*\[Omega] + 18664*CA*CF*d*M^2*m1^2*Ys*\[Omega] -
      9088*CA*CF*d^2*M^2*m1^2*Ys*\[Omega] + 1896*CA*CF*d^3*M^2*m1^2*Ys*
       \[Omega] - 144*CA*CF*d^4*M^2*m1^2*Ys*\[Omega] +
      2160*CA*m1^2*MH^2*Yf^2*Ys*\[Omega] - 1668*CA*d*m1^2*MH^2*Yf^2*Ys*
       \[Omega] + 426*CA*d^2*m1^2*MH^2*Yf^2*Ys*\[Omega] -
      36*CA*d^3*m1^2*MH^2*Yf^2*Ys*\[Omega] + 44640*CF*M*m1^2*\[Omega]^2 +
      89280*CA*CF^2*M*m1^2*\[Omega]^2 - 46352*CF*d*M*m1^2*\[Omega]^2 -
      92704*CA*CF^2*d*M*m1^2*\[Omega]^2 + 17888*CF*d^2*M*m1^2*\[Omega]^2 +
      35776*CA*CF^2*d^2*M*m1^2*\[Omega]^2 - 3040*CF*d^3*M*m1^2*\[Omega]^2 -
      6080*CA*CF^2*d^3*M*m1^2*\[Omega]^2 + 192*CF*d^4*M*m1^2*\[Omega]^2 +
      384*CA*CF^2*d^4*M*m1^2*\[Omega]^2 - 9360*CA*CF*M^2*m1*Yf*\[Omega]^2 +
      7688*CA*CF*d*M^2*m1*Yf*\[Omega]^2 - 2104*CA*CF*d^2*M^2*m1*Yf*
       \[Omega]^2 + 192*CA*CF*d^3*M^2*m1*Yf*\[Omega]^2 +
      4320*CA*CF*M^2*m1*Ys*\[Omega]^2 - 8096*CA*CF*d*M^2*m1*Ys*\[Omega]^2 +
      4760*CA*CF*d^2*M^2*m1*Ys*\[Omega]^2 - 1136*CA*CF*d^3*M^2*m1*Ys*
       \[Omega]^2 + 96*CA*CF*d^4*M^2*m1*Ys*\[Omega]^2 +
      270*CA*m1*MH^2*Yf^2*Ys*\[Omega]^2 - 381*CA*d*m1*MH^2*Yf^2*Ys*
       \[Omega]^2 + 150*CA*d^2*m1*MH^2*Yf^2*Ys*\[Omega]^2 -
      18*CA*d^3*m1*MH^2*Yf^2*Ys*\[Omega]^2 - 63360*CF*M*m1*\[Omega]^3 -
      126720*CA*CF^2*M*m1*\[Omega]^3 + 71968*CF*d*M*m1*\[Omega]^3 +
      143936*CA*CF^2*d*M*m1*\[Omega]^3 - 30288*CF*d^2*M*m1*\[Omega]^3 -
      60576*CA*CF^2*d^2*M*m1*\[Omega]^3 + 5600*CF*d^3*M*m1*\[Omega]^3 +
      11200*CA*CF^2*d^3*M*m1*\[Omega]^3 - 384*CF*d^4*M*m1*\[Omega]^3 -
      768*CA*CF^2*d^4*M*m1*\[Omega]^3 + 11520*CA*CF*M^2*Yf*\[Omega]^3 -
      8256*CA*CF*d*M^2*Yf*\[Omega]^3 + 1920*CA*CF*d^2*M^2*Yf*\[Omega]^3 -
      144*CA*CF*d^3*M^2*Yf*\[Omega]^3)*j[hm220, 0, 0, 1, 1, 1, 0, 1])/
    (64*(-4 + d)*(-9 + 2*d)*(-7 + 2*d)*M*m1^3*\[Omega]^2) -
   (g^4*(-1152*CF*M*m1^2 - 2304*CA*CF^2*M*m1^2 + 1984*CF*d*M*m1^2 +
      3968*CA*CF^2*d*M*m1^2 - 816*CF*d^2*M*m1^2 - 1632*CA*CF^2*d^2*M*m1^2 +
      96*CF*d^3*M*m1^2 + 192*CA*CF^2*d^3*M*m1^2 + 960*CA*CF*M^2*m1*Yf -
      448*CA*CF*d*M^2*m1*Yf + 48*CA*CF*d^2*M^2*m1*Yf + 960*CA*CF*M^2*m1*Ys -
      1168*CA*CF*d*M^2*m1*Ys + 424*CA*CF*d^2*M^2*m1*Ys -
      48*CA*CF*d^3*M^2*m1*Ys - 90*CA*m1*MH^2*Yf^2*Ys +
      27*CA*d*m1*MH^2*Yf^2*Ys - 1728*CF*M*m1*\[Omega] -
      3456*CA*CF^2*M*m1*\[Omega] + 960*CF*d*M*m1*\[Omega] +
      1920*CA*CF^2*d*M*m1*\[Omega] - 128*CF*d^2*M*m1*\[Omega] -
      256*CA*CF^2*d^2*M*m1*\[Omega] - 480*CA*CF*M^2*Yf*\[Omega] +
      304*CA*CF*d*M^2*Yf*\[Omega] - 48*CA*CF*d^2*M^2*Yf*\[Omega])*
     j[hm220, 0, 1, 1, 1, 1, 0, 0])/(128*(-4 + d)*(-9 + 2*d)*M*m1*
     \[Omega]^2) + (g^4*(288*CF*M*m1^4 + 576*CA*CF^2*M*m1^4 +
      1520*CF*d*M*m1^4 + 3040*CA*CF^2*d*M*m1^4 - 784*CF*d^2*M*m1^4 -
      1568*CA*CF^2*d^2*M*m1^4 + 96*CF*d^3*M*m1^4 + 192*CA*CF^2*d^3*M*m1^4 +
      1584*CA*CF*M^2*m1^3*Yf - 784*CA*CF*d*M^2*m1^3*Yf +
      96*CA*CF*d^2*M^2*m1^3*Yf + 216*CA*CF*d*M^2*m1^3*Ys -
      120*CA*CF*d^2*M^2*m1^3*Ys + 16*CA*CF*d^3*M^2*m1^3*Ys -
      81*CA*m1^3*MH^2*Yf^2*Ys + 45*CA*d*m1^3*MH^2*Yf^2*Ys -
      6*CA*d^2*m1^3*MH^2*Yf^2*Ys - 2592*CF*M*m1^3*\[Omega] -
      5184*CA*CF^2*M*m1^3*\[Omega] + 720*CF*d*M*m1^3*\[Omega] +
      1440*CA*CF^2*d*M*m1^3*\[Omega] + 112*CF*d^2*M*m1^3*\[Omega] +
      224*CA*CF^2*d^2*M*m1^3*\[Omega] - 32*CF*d^3*M*m1^3*\[Omega] -
      64*CA*CF^2*d^3*M*m1^3*\[Omega] - 1584*CA*CF*M^2*m1^2*Yf*\[Omega] +
      784*CA*CF*d*M^2*m1^2*Yf*\[Omega] - 96*CA*CF*d^2*M^2*m1^2*Yf*\[Omega] -
      216*CA*CF*d*M^2*m1^2*Ys*\[Omega] + 120*CA*CF*d^2*M^2*m1^2*Ys*\[Omega] -
      16*CA*CF*d^3*M^2*m1^2*Ys*\[Omega] + 81*CA*m1^2*MH^2*Yf^2*Ys*\[Omega] -
      45*CA*d*m1^2*MH^2*Yf^2*Ys*\[Omega] + 6*CA*d^2*m1^2*MH^2*Yf^2*Ys*
       \[Omega] - 1728*CF*M*m1^2*\[Omega]^2 - 3456*CA*CF^2*M*m1^2*
       \[Omega]^2 + 1392*CF*d*M*m1^2*\[Omega]^2 + 2784*CA*CF^2*d*M*m1^2*
       \[Omega]^2 - 368*CF*d^2*M*m1^2*\[Omega]^2 - 736*CA*CF^2*d^2*M*m1^2*
       \[Omega]^2 + 32*CF*d^3*M*m1^2*\[Omega]^2 + 64*CA*CF^2*d^3*M*m1^2*
       \[Omega]^2 + 384*CA*CF*M^2*m1*Yf*\[Omega]^2 -
      224*CA*CF*d*M^2*m1*Yf*\[Omega]^2 + 32*CA*CF*d^2*M^2*m1*Yf*\[Omega]^2 +
      384*CA*CF*M^2*m1*Ys*\[Omega]^2 - 224*CA*CF*d*M^2*m1*Ys*\[Omega]^2 +
      32*CA*CF*d^2*M^2*m1*Ys*\[Omega]^2 - 144*CA*m1*MH^2*Yf^2*Ys*\[Omega]^2 +
      84*CA*d*m1*MH^2*Yf^2*Ys*\[Omega]^2 - 12*CA*d^2*m1*MH^2*Yf^2*Ys*
       \[Omega]^2 + 384*CA*CF*M^2*Yf*\[Omega]^3 - 224*CA*CF*d*M^2*Yf*
       \[Omega]^3 + 32*CA*CF*d^2*M^2*Yf*\[Omega]^3)*
     j[hm220, 0, 1, 1, 1, 1, 1, 0])/(32*(-3 + d)*(-9 + 2*d)*M*m1*
     \[Omega]^2) - (CA*g^4*\[Omega]*(8*CF*M^2*m1*Yf + 8*CF*M^2*m1*Ys -
      3*m1*MH^2*Yf^2*Ys + 8*CF*M^2*Yf*\[Omega])*j[hm220, 0, 2, 1, 1, 1, 1,
      0])/(8*(-9 + 2*d)*M*m1) + (CA*(-3 + d)*(-10 + 3*d)*g^4*(4*CF - Yf*Ys)*
     (4*CF*m1^2 - m1*Yf*Ys*\[Omega] + 4*CF*\[Omega]^2)*
     j[hm221, 0, 0, 1, 1, 1, 0, 1])/(16*(-4 + d)*(-7 + 2*d)*m1*\[Omega]^2) -
   (CA*(-2 + d)*g^4*(4*CF - Yf*Ys)^2*j[hm221, 0, 1, 0, 1, 1, 1, 0])/
    (64*(-4 + d)*\[Omega]^2) +
   (g^4*(-136*CF*m1^3 - 272*CA*CF^2*m1^3 + 40*CF*d*m1^3 + 80*CA*CF^2*d*m1^3 +
      20*CA*CF*m1^3*Yf*Ys - 4*CA*CF*d*m1^3*Yf*Ys - 5*CA*m1^3*Yf^2*Ys^2 +
      CA*d*m1^3*Yf^2*Ys^2 + 72*CF*m1^2*\[Omega] + 272*CA*CF^2*m1^2*\[Omega] -
      24*CF*d*m1^2*\[Omega] - 80*CA*CF^2*d*m1^2*\[Omega] -
      52*CA*CF*m1^2*Yf*Ys*\[Omega] + 12*CA*CF*d*m1^2*Yf*Ys*\[Omega] +
      5*CA*m1^2*Yf^2*Ys^2*\[Omega] - CA*d*m1^2*Yf^2*Ys^2*\[Omega] +
      160*CF*m1*\[Omega]^2 - 256*CA*CF^2*m1*\[Omega]^2 -
      40*CF*d*m1*\[Omega]^2 + 80*CA*CF^2*d*m1*\[Omega]^2 +
      160*CA*CF*m1*Yf*Ys*\[Omega]^2 - 44*CA*CF*d*m1*Yf*Ys*\[Omega]^2 -
      4*CA*m1*Yf^2*Ys^2*\[Omega]^2 + CA*d*m1*Yf^2*Ys^2*\[Omega]^2 -
      128*CF*\[Omega]^3 + 32*CF*d*\[Omega]^3 - 64*CA*CF*Yf*Ys*\[Omega]^3 +
      16*CA*CF*d*Yf*Ys*\[Omega]^3)*j[hm221, 0, 1, 1, 0, 1, 1, 1])/
    (16*(-3 + d)*\[Omega]^2) - (CA*g^4*(4*CF - Yf*Ys)*
     (96*CF*m1^2 - 56*CF*d*m1^2 + 8*CF*d^2*m1^2 - 42*m1^2*Yf*Ys +
      26*d*m1^2*Yf*Ys - 4*d^2*m1^2*Yf*Ys + 168*CF*m1*\[Omega] -
      104*CF*d*m1*\[Omega] + 16*CF*d^2*m1*\[Omega] - 24*m1*Yf*Ys*\[Omega] +
      14*d*m1*Yf*Ys*\[Omega] - 2*d^2*m1*Yf*Ys*\[Omega] + 112*CF*\[Omega]^2 -
      60*CF*d*\[Omega]^2 + 8*CF*d^2*\[Omega]^2 + 28*Yf*Ys*\[Omega]^2 -
      15*d*Yf*Ys*\[Omega]^2 + 2*d^2*Yf*Ys*\[Omega]^2)*
     j[hm221, 0, 1, 1, 1, 1, 0, 1])/(32*(-4 + d)*(-3 + d)*\[Omega]^2) -
   (g^4*(-64*CA*CF^2*m1^2 + 16*CA*CF^2*d*m1^2 + 8*CA*CF*m1^2*Yf*Ys +
      2*CA*m1^2*Yf^2*Ys^2 - CA*d*m1^2*Yf^2*Ys^2 - 64*CF*m1*\[Omega] +
      160*CA*CF^2*m1*\[Omega] + 16*CF*d*m1*\[Omega] -
      48*CA*CF^2*d*m1*\[Omega] - 88*CA*CF*m1*Yf*Ys*\[Omega] +
      24*CA*CF*d*m1*Yf*Ys*\[Omega] + 4*CA*m1*Yf^2*Ys^2*\[Omega] -
      CA*d*m1*Yf^2*Ys^2*\[Omega] + 64*CF*\[Omega]^2 - 16*CF*d*\[Omega]^2 +
      32*CA*CF*Yf*Ys*\[Omega]^2 - 8*CA*CF*d*Yf*Ys*\[Omega]^2)*
     j[hm221, 0, 2, 1, 0, 1, 1, 1])/(8*(-4 + d)*(-3 + d)) -
   (CF*(-8 + 3*d)*g^4*(-960 + 1968*d - 1428*d^2 + 466*d^3 - 70*d^4 + 4*d^5 +
      320*CA*Yf^2 - 384*CA*d*Yf^2 + 161*CA*d^2*Yf^2 - 29*CA*d^3*Yf^2 +
      2*CA*d^4*Yf^2)*j[hm222, 0, 0, 1, 1, 1, 0, 0])/
    (32*(-5 + d)*(-4 + d)^2*(-3 + d)*(-2 + d)*m1^2) -
   ((-5 + 2*d)*g^4*(-9728*CF*m1^2 + 10656*CF*d*m1^2 - 3424*CF*d^2*m1^2 +
      56*CF*d^3*m1^2 + 136*CF*d^4*m1^2 - 16*CF*d^5*m1^2 -
      1952*CA*CF*m1^2*Yf^2 + 2552*CA*CF*d*m1^2*Yf^2 -
      1172*CA*CF*d^2*m1^2*Yf^2 + 228*CA*CF*d^3*m1^2*Yf^2 -
      16*CA*CF*d^4*m1^2*Yf^2 - 4352*CA*CF*m1^2*Yf*Ys +
      6088*CA*CF*d*m1^2*Yf*Ys - 3308*CA*CF*d^2*m1^2*Yf*Ys +
      900*CA*CF*d^3*m1^2*Yf*Ys - 128*CA*CF*d^4*m1^2*Yf*Ys +
      8*CA*CF*d^5*m1^2*Yf*Ys - 54*CA*m1^2*Yf^3*Ys + 105*CA*d*m1^2*Yf^3*Ys -
      71*CA*d^2*m1^2*Yf^3*Ys + 20*CA*d^3*m1^2*Yf^3*Ys -
      2*CA*d^4*m1^2*Yf^3*Ys + 640*CA*m1^2*Yf^2*Ys^2 -
      768*CA*d*m1^2*Yf^2*Ys^2 + 328*CA*d^2*m1^2*Yf^2*Ys^2 -
      60*CA*d^3*m1^2*Yf^2*Ys^2 + 4*CA*d^4*m1^2*Yf^2*Ys^2 +
      3904*CF*m1*\[Omega] - 2912*CF*d*m1*\[Omega] - 288*CF*d^2*m1*\[Omega] +
      704*CF*d^3*m1*\[Omega] - 192*CF*d^4*m1*\[Omega] +
      16*CF*d^5*m1*\[Omega] + 1760*CA*CF*m1*Yf^2*\[Omega] -
      2344*CA*CF*d*m1*Yf^2*\[Omega] + 1100*CA*CF*d^2*m1*Yf^2*\[Omega] -
      220*CA*CF*d^3*m1*Yf^2*\[Omega] + 16*CA*CF*d^4*m1*Yf^2*\[Omega] +
      2880*CA*CF*m1*Yf*Ys*\[Omega] - 3336*CA*CF*d*m1*Yf*Ys*\[Omega] +
      1212*CA*CF*d^2*m1*Yf*Ys*\[Omega] - 92*CA*CF*d^3*m1*Yf*Ys*\[Omega] -
      28*CA*CF*d^4*m1*Yf*Ys*\[Omega] + 4*CA*CF*d^5*m1*Yf*Ys*\[Omega] -
      120*CA*m1*Yf^3*Ys*\[Omega] + 154*CA*d*m1*Yf^3*Ys*\[Omega] -
      71*CA*d^2*m1*Yf^3*Ys*\[Omega] + 14*CA*d^3*m1*Yf^3*Ys*\[Omega] -
      CA*d^4*m1*Yf^3*Ys*\[Omega] - 520*CA*m1*Yf^2*Ys^2*\[Omega] +
      654*CA*d*m1*Yf^2*Ys^2*\[Omega] - 295*CA*d^2*m1*Yf^2*Ys^2*\[Omega] +
      57*CA*d^3*m1*Yf^2*Ys^2*\[Omega] - 4*CA*d^4*m1*Yf^2*Ys^2*\[Omega] -
      192*CA*CF*d*Yf*Ys*\[Omega]^2 + 208*CA*CF*d^2*Yf*Ys*\[Omega]^2 -
      72*CA*CF*d^3*Yf*Ys*\[Omega]^2 + 8*CA*CF*d^4*Yf*Ys*\[Omega]^2 +
      48*CA*Yf^3*Ys*\[Omega]^2 - 52*CA*d*Yf^3*Ys*\[Omega]^2 +
      18*CA*d^2*Yf^3*Ys*\[Omega]^2 - 2*CA*d^3*Yf^3*Ys*\[Omega]^2)*
     j[hm222, 0, 1, 1, 1, 0, 0, 0])/(128*(-5 + d)*(-4 + d)^2*(-3 + d)*
     (-2 + d)*m1^3*\[Omega]^2) -
   (g^4*(1104*CF*m1^3 - 1752*CF*d*m1^3 + 952*CF*d^2*m1^3 - 208*CF*d^3*m1^3 +
      16*CF*d^4*m1^3 - 284*CA*CF*m1^3*Yf^2 + 292*CA*CF*d*m1^3*Yf^2 -
      88*CA*CF*d^2*m1^3*Yf^2 + 8*CA*CF*d^3*m1^3*Yf^2 + 96*CA*CF*m1^3*Yf*Ys -
      224*CA*CF*d*m1^3*Yf*Ys + 160*CA*CF*d^2*m1^3*Yf*Ys -
      44*CA*CF*d^3*m1^3*Yf*Ys + 4*CA*CF*d^4*m1^3*Yf*Ys - 60*CA*m1^3*Yf^3*Ys +
      68*CA*d*m1^3*Yf^3*Ys - 25*CA*d^2*m1^3*Yf^3*Ys + 3*CA*d^3*m1^3*Yf^3*Ys -
      336*CF*m1^2*\[Omega] + 920*CF*d*m1^2*\[Omega] -
      664*CF*d^2*m1^2*\[Omega] + 176*CF*d^3*m1^2*\[Omega] -
      16*CF*d^4*m1^2*\[Omega] + 668*CA*CF*m1^2*Yf^2*\[Omega] -
      708*CA*CF*d*m1^2*Yf^2*\[Omega] + 232*CA*CF*d^2*m1^2*Yf^2*\[Omega] -
      24*CA*CF*d^3*m1^2*Yf^2*\[Omega] + 288*CA*CF*m1^2*Yf*Ys*\[Omega] -
      192*CA*CF*d*m1^2*Yf*Ys*\[Omega] - 16*CA*CF*d^2*m1^2*Yf*Ys*\[Omega] +
      28*CA*CF*d^3*m1^2*Yf*Ys*\[Omega] - 4*CA*CF*d^4*m1^2*Yf*Ys*\[Omega] -
      36*CA*m1^2*Yf^3*Ys*\[Omega] + 36*CA*d*m1^2*Yf^3*Ys*\[Omega] -
      11*CA*d^2*m1^2*Yf^3*Ys*\[Omega] + CA*d^3*m1^2*Yf^3*Ys*\[Omega] +
      192*CF*m1*\[Omega]^2 - 368*CF*d*m1*\[Omega]^2 +
      184*CF*d^2*m1*\[Omega]^2 - 24*CF*d^3*m1*\[Omega]^2 -
      272*CA*CF*m1*Yf^2*\[Omega]^2 + 276*CA*CF*d*m1*Yf^2*\[Omega]^2 -
      84*CA*CF*d^2*m1*Yf^2*\[Omega]^2 + 8*CA*CF*d^3*m1*Yf^2*\[Omega]^2 +
      48*CA*CF*m1*Yf*Ys*\[Omega]^2 - 136*CA*CF*d*m1*Yf*Ys*\[Omega]^2 +
      112*CA*CF*d^2*m1*Yf*Ys*\[Omega]^2 - 36*CA*CF*d^3*m1*Yf*Ys*\[Omega]^2 +
      4*CA*CF*d^4*m1*Yf*Ys*\[Omega]^2 + 12*CA*m1*Yf^3*Ys*\[Omega]^2 -
      16*CA*d*m1*Yf^3*Ys*\[Omega]^2 + 7*CA*d^2*m1*Yf^3*Ys*\[Omega]^2 -
      CA*d^3*m1*Yf^3*Ys*\[Omega]^2 + 384*CF*\[Omega]^3 -
      208*CF*d*\[Omega]^3 - 8*CF*d^2*\[Omega]^3 + 8*CF*d^3*\[Omega]^3 +
      80*CA*CF*Yf^2*\[Omega]^3 - 68*CA*CF*d*Yf^2*\[Omega]^3 +
      12*CA*CF*d^2*Yf^2*\[Omega]^3)*j[hm222, 0, 1, 1, 1, 0, 1, 0])/
    (16*(-5 + d)*(-4 + d)*(-2 + d)*m1^2*\[Omega]^2) +
   (g^4*(3840*CF*m1^2 - 3984*CF*d*m1^2 + 1368*CF*d^2*m1^2 - 184*CF*d^3*m1^2 +
      8*CF*d^4*m1^2 + 80*CA*CF*m1^2*Yf^2 - 100*CA*CF*d*m1^2*Yf^2 +
      36*CA*CF*d^2*m1^2*Yf^2 - 4*CA*CF*d^3*m1^2*Yf^2 +
      2240*CA*CF*m1^2*Yf*Ys - 2656*CA*CF*d*m1^2*Yf*Ys +
      1136*CA*CF*d^2*m1^2*Yf*Ys - 216*CA*CF*d^3*m1^2*Yf*Ys +
      16*CA*CF*d^4*m1^2*Yf*Ys - 20*CA*m1^2*Yf^3*Ys + 30*CA*d*m1^2*Yf^3*Ys -
      14*CA*d^2*m1^2*Yf^3*Ys + 2*CA*d^3*m1^2*Yf^3*Ys - 4160*CF*m1*\[Omega] +
      4240*CF*d*m1*\[Omega] - 1416*CF*d^2*m1*\[Omega] +
      184*CF*d^3*m1*\[Omega] - 8*CF*d^4*m1*\[Omega] -
      240*CA*CF*m1*Yf^2*\[Omega] + 228*CA*CF*d*m1*Yf^2*\[Omega] -
      60*CA*CF*d^2*m1*Yf^2*\[Omega] + 4*CA*CF*d^3*m1*Yf^2*\[Omega] -
      2400*CA*CF*m1*Yf*Ys*\[Omega] + 2864*CA*CF*d*m1*Yf*Ys*\[Omega] -
      1224*CA*CF*d^2*m1*Yf*Ys*\[Omega] + 228*CA*CF*d^3*m1*Yf*Ys*\[Omega] -
      16*CA*CF*d^4*m1*Yf*Ys*\[Omega] + 40*CA*m1*Yf^3*Ys*\[Omega] -
      46*CA*d*m1*Yf^3*Ys*\[Omega] + 17*CA*d^2*m1*Yf^3*Ys*\[Omega] -
      2*CA*d^3*m1*Yf^3*Ys*\[Omega] - 640*CA*CF*d*Yf*Ys*\[Omega]^2 +
      672*CA*CF*d^2*Yf*Ys*\[Omega]^2 - 224*CA*CF*d^3*Yf*Ys*\[Omega]^2 +
      24*CA*CF*d^4*Yf*Ys*\[Omega]^2 + 160*CA*Yf^3*Ys*\[Omega]^2 -
      168*CA*d*Yf^3*Ys*\[Omega]^2 + 56*CA*d^2*Yf^3*Ys*\[Omega]^2 -
      6*CA*d^3*Yf^3*Ys*\[Omega]^2)*j[hm222, 0, 1, 1, 1, 1, 0, 0])/
    (32*(-5 + d)*(-4 + d)*(-2 + d)*m1*\[Omega]^2) +
   (g^4*(-80*CF*m1^3 + 36*CF*d*m1^3 - 4*CF*d^2*m1^3 + 10*CA*CF*m1^3*Yf^2 -
      2*CA*CF*d*m1^3*Yf^2 + 76*CA*CF*m1^3*Yf*Ys - 48*CA*CF*d*m1^3*Yf*Ys +
      8*CA*CF*d^2*m1^3*Yf*Ys - 12*CA*m1^3*Yf^3*Ys + 3*CA*d*m1^3*Yf^3*Ys +
      80*CF*m1^2*\[Omega] - 36*CF*d*m1^2*\[Omega] + 4*CF*d^2*m1^2*\[Omega] -
      10*CA*CF*m1^2*Yf^2*\[Omega] + 2*CA*CF*d*m1^2*Yf^2*\[Omega] +
      12*CA*CF*m1^2*Yf*Ys*\[Omega] + 24*CA*CF*d*m1^2*Yf*Ys*\[Omega] -
      8*CA*CF*d^2*m1^2*Yf*Ys*\[Omega] - 10*CA*m1^2*Yf^3*Ys*\[Omega] +
      3*CA*d*m1^2*Yf^3*Ys*\[Omega] - 80*CF*m1*\[Omega]^2 +
      36*CF*d*m1*\[Omega]^2 - 4*CF*d^2*m1*\[Omega]^2 +
      10*CA*CF*m1*Yf^2*\[Omega]^2 - 2*CA*CF*d*m1*Yf^2*\[Omega]^2 -
      12*CA*CF*m1*Yf*Ys*\[Omega]^2 + 20*CA*CF*d*m1*Yf*Ys*\[Omega]^2 -
      4*CA*CF*d^2*m1*Yf*Ys*\[Omega]^2 - CA*m1*Yf^3*Ys*\[Omega]^2 -
      16*CA*CF*d*Yf*Ys*\[Omega]^3 + 4*CA*CF*d^2*Yf*Ys*\[Omega]^3 +
      4*CA*Yf^3*Ys*\[Omega]^3 - CA*d*Yf^3*Ys*\[Omega]^3)*
     j[hm222, 0, 2, 1, 1, 0, 1, 0])/(16*(-5 + d)*(-4 + d)*m1*\[Omega]^2) +
   (g^4*(-8*CA*CF*m1^3*Yf*Ys + 4*CA*CF*d*m1^3*Yf*Ys + CA*m1^3*Yf^3*Ys -
      160*CF*m1^2*\[Omega] + 32*CF*d*m1^2*\[Omega] -
      112*CA*CF*m1^2*Yf*Ys*\[Omega] + 20*CA*CF*d*m1^2*Yf*Ys*\[Omega] +
      9*CA*m1^2*Yf^3*Ys*\[Omega] - 2*CA*d*m1^2*Yf^3*Ys*\[Omega] +
      160*CF*m1*\[Omega]^2 - 32*CF*d*m1*\[Omega]^2 +
      112*CA*CF*m1*Yf*Ys*\[Omega]^2 - 40*CA*CF*d*m1*Yf*Ys*\[Omega]^2 +
      4*CA*CF*d^2*m1*Yf*Ys*\[Omega]^2 - 4*CA*m1*Yf^3*Ys*\[Omega]^2 +
      CA*d*m1*Yf^3*Ys*\[Omega]^2 + 32*CA*CF*d*Yf*Ys*\[Omega]^3 -
      8*CA*CF*d^2*Yf*Ys*\[Omega]^3 - 8*CA*Yf^3*Ys*\[Omega]^3 +
      2*CA*d*Yf^3*Ys*\[Omega]^3)*j[hm222, 0, 2, 1, 1, 1, 0, 0])/
    (16*(-5 + d)*(-4 + d)*m1*\[Omega]^2) -
   (g^4*(128*CF - 1632*CF*d + 1280*CF*d^2 - 320*CF*d^3 + 24*CF*d^4 +
      192*CA*CF*Yf^2 - 456*CA*CF*d*Yf^2 + 240*CA*CF*d^2*Yf^2 -
      36*CA*CF*d^3*Yf^2 + 960*CA*CF*Yf*Ys - 968*CA*CF*d*Yf*Ys +
      324*CA*CF*d^2*Yf*Ys - 36*CA*CF*d^3*Yf*Ys - 240*CA*Yf^2*Ys^2 +
      242*CA*d*Yf^2*Ys^2 - 81*CA*d^2*Yf^2*Ys^2 + 9*CA*d^3*Yf^2*Ys^2)*
     j[hm222, 1, 0, 1, 0, 0, 1, 0])/(64*(-4 + d)*(-3 + d)*(-7 + 2*d)*m1^2) -
   ((-2 + d)*g^4*(32*CF*M*m1^2 + 64*CA*CF^2*M*m1^2 + 192*CF*d*M*m1^2 +
      384*CA*CF^2*d*M*m1^2 - 112*CF*d^2*M*m1^2 - 224*CA*CF^2*d^2*M*m1^2 +
      16*CF*d^3*M*m1^2 + 32*CA*CF^2*d^3*M*m1^2 + 192*CA*CF*M^2*m1*Yf -
      112*CA*CF*d*M^2*m1*Yf + 16*CA*CF*d^2*M^2*m1*Yf - 240*CA*CF*M^2*m1*Ys +
      248*CA*CF*d*M^2*m1*Ys - 80*CA*CF*d^2*M^2*m1*Ys +
      8*CA*CF*d^3*M^2*m1*Ys + 232*CA*CF*M*m1^2*Yf*Ys -
      140*CA*CF*d*M*m1^2*Yf*Ys + 20*CA*CF*d^2*M*m1^2*Yf*Ys +
      45*CA*m1*MH^2*Yf^2*Ys - 24*CA*d*m1*MH^2*Yf^2*Ys +
      3*CA*d^2*m1*MH^2*Yf^2*Ys - 58*CA*M*m1^2*Yf^2*Ys^2 +
      35*CA*d*M*m1^2*Yf^2*Ys^2 - 5*CA*d^2*M*m1^2*Yf^2*Ys^2 -
      176*CF*M*m1*\[Omega] - 352*CA*CF^2*M*m1*\[Omega] -
      144*CF*d*M*m1*\[Omega] - 288*CA*CF^2*d*M*m1*\[Omega] +
      112*CF*d^2*M*m1*\[Omega] + 224*CA*CF^2*d^2*M*m1*\[Omega] -
      16*CF*d^3*M*m1*\[Omega] - 32*CA*CF^2*d^3*M*m1*\[Omega] -
      432*CA*CF*M^2*Yf*\[Omega] + 240*CA*CF*d*M^2*Yf*\[Omega] -
      32*CA*CF*d^2*M^2*Yf*\[Omega] + 24*CA*CF*M*m1*Yf*Ys*\[Omega] -
      8*CA*CF*d*M*m1*Yf*Ys*\[Omega] - 6*CA*M*m1*Yf^2*Ys^2*\[Omega] +
      2*CA*d*M*m1*Yf^2*Ys^2*\[Omega])*j[hm223, 0, 0, 1, 1, 1, 0, 0])/
    (64*(-5 + d)*(-4 + d)*(-3 + d)*M*m1^3*\[Omega]^2) -
   (CA*g^4*Yf*Ys*(4*CF - Yf*Ys)*(-18*m1 + 5*d*m1 + 7*\[Omega] - 2*d*\[Omega])*
     j[hm223, 0, 1, 1, 0, 1, 1, 0])/(16*(-4 + d)*\[Omega]^2) -
   (CA*(-2 + d)*g^4*Yf*Ys*(4*CF - Yf*Ys)*j[hm223, 0, 1, 1, 1, 1, 0, 0])/
    (64*(-4 + d)*\[Omega]^2) + (CA*(-3 + d)*g^4*Yf*Ys*(4*CF - Yf*Ys)*
     j[hm223, 0, 2, 1, 0, 0, 1, 0])/(32*(-4 + d)^2*\[Omega]^2) +
   (CA*g^4*Yf*Ys*(4*CF - Yf*Ys)*(188*m1^2 - 110*d*m1^2 + 16*d^2*m1^2 -
      56*m1*\[Omega] + 30*d*m1*\[Omega] - 4*d^2*m1*\[Omega] + 52*\[Omega]^2 -
      29*d*\[Omega]^2 + 4*d^2*\[Omega]^2)*j[hm223, 0, 2, 1, 0, 1, 1, 0])/
    (32*(-4 + d)^2*(-3 + d)*\[Omega]^2) +
   (CA*g^4*Yf*Ys*(4*CF - Yf*Ys)*(-5*m1^3 + d*m1^3 - 9*m1^2*\[Omega] +
      3*d*m1^2*\[Omega] + 8*m1*\[Omega]^2 - 2*d*m1*\[Omega]^2 -
      4*\[Omega]^3 + d*\[Omega]^3)*j[hm223, 1, 0, 1, 1, 1, 1, 0])/
    (16*(-3 + d)*\[Omega]^2) - (CA*g^4*Yf*Ys*(4*CF - Yf*Ys)*
     (2*m1 - 4*d*m1 + d^2*m1 + 28*\[Omega] - 15*d*\[Omega] + 2*d^2*\[Omega])*
     j[hm223, 1, 1, 1, 0, 0, 1, 0])/(32*(-4 + d)*(-7 + 2*d)*\[Omega]^2) -
   (CA*g^4*Yf*Ys*(4*CF - Yf*Ys)*(98*m1^2 - 56*d*m1^2 + 8*d^2*m1^2 -
      32*m1*\[Omega] + 16*d*m1*\[Omega] - 2*d^2*m1*\[Omega] + 28*\[Omega]^2 -
      15*d*\[Omega]^2 + 2*d^2*\[Omega]^2)*j[hm223, 1, 1, 1, 1, 0, 1, 0])/
    (32*(-4 + d)*(-3 + d)*\[Omega]^2) -
   (CA*(-9 + 2*d)*g^4*m1^2*Yf*Ys*(4*CF - Yf*Ys)*(-3*m1^3 + d*m1^3 +
      10*m1^2*\[Omega] - 3*d*m1^2*\[Omega] - 8*m1*\[Omega]^2 +
      2*d*m1*\[Omega]^2 + 4*\[Omega]^3 - d*\[Omega]^3)*
     j[hm223, 2, 0, 1, 1, 1, 1, 0])/(4*(-4 + d)^2*(-3 + d)*\[Omega]^2) -
   (CA*g^4*(8*CF*M^2*Yf + 16*CF*M^2*Ys - 3*MH^2*Yf*Ys^2)*
     (-2*m1 + d*m1 - 9*\[Omega] + 2*d*\[Omega])*j[hm224, 1, 1, 1, 1, 0, 1,
      0])/(32*(-9 + 2*d)*M*\[Omega]^2) -
   (CF*(-2 + d)*g^4*(2 + CA*Yf*Ys)*(-452*m1 + 366*d*m1 - 99*d^2*m1 +
      9*d^3*m1 + 312*\[Omega] - 254*d*\[Omega] + 68*d^2*\[Omega] -
      6*d^3*\[Omega])*j[hm226, 0, 0, 1, 0, 1, 1, 0])/
    (16*(-5 + d)*(-4 + d)^2*(-3 + d)*m1^2*\[Omega]^2) -
   (CF*g^4*(2 + CA*Yf*Ys)*(-8*m1 + 3*d*m1 - 4*\[Omega] + d*\[Omega])*
     j[hm226, 0, 1, 0, 1, 1, 1, 0])/(4*(-4 + d)*\[Omega]^2) -
   (CF*(-2 + d)*g^4*(2 + CA*Yf*Ys)*j[hm226, 0, 1, 1, 0, 1, 1, 0])/
    (16*(-4 + d)*\[Omega]^2) +
   (g^4*(960*CF*m1^2 - 752*CF*d*m1^2 + 192*CF*d^2*m1^2 - 16*CF*d^3*m1^2 +
      156*CA*CF*m1^2*Yf*Ys + 108*CA*CF*d*m1^2*Yf*Ys -
      100*CA*CF*d^2*m1^2*Yf*Ys + 16*CA*CF*d^3*m1^2*Yf*Ys +
      81*CA*m1^2*Yf^2*Ys^2 - 121*CA*d*m1^2*Yf^2*Ys^2 +
      49*CA*d^2*m1^2*Yf^2*Ys^2 - 6*CA*d^3*m1^2*Yf^2*Ys^2 -
      240*CF*m1*\[Omega] + 128*CF*d*m1*\[Omega] - 16*CF*d^2*m1*\[Omega] -
      984*CA*CF*m1*Yf*Ys*\[Omega] + 696*CA*CF*d*m1*Yf*Ys*\[Omega] -
      160*CA*CF*d^2*m1*Yf*Ys*\[Omega] + 12*CA*CF*d^3*m1*Yf*Ys*\[Omega] +
      216*CA*m1*Yf^2*Ys^2*\[Omega] - 158*CA*d*m1*Yf^2*Ys^2*\[Omega] +
      38*CA*d^2*m1*Yf^2*Ys^2*\[Omega] - 3*CA*d^3*m1*Yf^2*Ys^2*\[Omega] +
      640*CA*CF*Yf*Ys*\[Omega]^2 - 512*CA*CF*d*Yf*Ys*\[Omega]^2 +
      136*CA*CF*d^2*Yf*Ys*\[Omega]^2 - 12*CA*CF*d^3*Yf*Ys*\[Omega]^2 -
      160*CA*Yf^2*Ys^2*\[Omega]^2 + 128*CA*d*Yf^2*Ys^2*\[Omega]^2 -
      34*CA*d^2*Yf^2*Ys^2*\[Omega]^2 + 3*CA*d^3*Yf^2*Ys^2*\[Omega]^2)*
     j[hm226, 0, 2, 0, 1, 1, 0, 0])/(64*(-4 + d)^2*(-3 + d)*(-7 + 2*d)*m1^2*
     \[Omega]^2) + (CF*g^4*(2 + CA*Yf*Ys)*(24*m1^2 - 14*d*m1^2 + 2*d^2*m1^2 +
      108*m1*\[Omega] - 66*d*m1*\[Omega] + 10*d^2*m1*\[Omega] +
      16*\[Omega]^2 - 8*d*\[Omega]^2 + d^2*\[Omega]^2)*
     j[hm226, 0, 2, 0, 1, 1, 1, 0])/(8*(-4 + d)^2*(-3 + d)*\[Omega]^2) -
   (CF*g^4*(2 + CA*Yf*Ys)*(24*m1^2 - 14*d*m1^2 + 2*d^2*m1^2 +
      42*m1*\[Omega] - 26*d*m1*\[Omega] + 4*d^2*m1*\[Omega] + 28*\[Omega]^2 -
      15*d*\[Omega]^2 + 2*d^2*\[Omega]^2)*j[hm226, 1, 1, 1, 1, 1, 0, 0])/
    (8*(-4 + d)*(-3 + d)*\[Omega]^2) +
   (CF*(-9 + 2*d)*g^4*m1^2*(2 + CA*Yf*Ys)*(-4*m1^2 + d*m1^2 +
      18*m1*\[Omega] - 5*d*m1*\[Omega] - 8*\[Omega]^2 + 2*d*\[Omega]^2)*
     j[hm226, 2, 0, 1, 1, 1, 1, 0])/((-4 + d)^2*(-3 + d)*\[Omega]) +
   ((-1 + CA)*(1 + CA)*(-9 + 2*d)*g^4*m1*(m1 - \[Omega])*
     (-2*CA*m1^2 + CA*d*m1^2 - 3*CA*m1*\[Omega] - M*Yf*\[Omega])*
     j[hm227, 0, 2, 1, 0, 1, 1, 1])/((-4 + d)*(-3 + d)*\[Omega]) -
   (g^4*(158720*CF - 353440*CF*d + 321264*CF*d^2 - 152704*CF*d^3 +
      40088*CF*d^4 - 5520*CF*d^5 + 312*CF*d^6 + 1600*CA*CF*Yf^2 +
      13480*CA*CF*d*Yf^2 - 18112*CA*CF*d^2*Yf^2 + 8524*CA*CF*d^3*Yf^2 -
      1744*CA*CF*d^4*Yf^2 + 132*CA*CF*d^5*Yf^2 - 9600*CA*CF*Yf*Ys +
      16400*CA*CF*d*Yf*Ys - 10976*CA*CF*d^2*Yf*Ys + 3596*CA*CF*d^3*Yf*Ys -
      576*CA*CF*d^4*Yf*Ys + 36*CA*CF*d^5*Yf*Ys + 2400*CA*Yf^2*Ys^2 -
      4100*CA*d*Yf^2*Ys^2 + 2744*CA*d^2*Yf^2*Ys^2 - 899*CA*d^3*Yf^2*Ys^2 +
      144*CA*d^4*Yf^2*Ys^2 - 9*CA*d^5*Yf^2*Ys^2)*j[hm228, 1, 0, 1, 0, 0, 1,
      0])/(64*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)*(-7 + 2*d)*m1^2) -
   (CA*(-3 + d)*(-10 + 3*d)*g^4*m1*Yf*Ys*(4*CF - Yf*Ys)*
     j[hm228, 1, 0, 1, 1, 0, 1, 0])/(32*(-4 + d)*(-7 + 2*d)*\[Omega]^2) +
   (CA*g^4*Yf*Ys*(4*CF - Yf*Ys)*(-22*m1 + 7*d*m1 + 2*\[Omega] - d*\[Omega])*
     j[hm228, 1, 1, 1, 0, 0, 1, 0])/(64*(-4 + d)*\[Omega]^2) -
   (CA*g^4*Yf*Ys*(4*CF - Yf*Ys)*(-10*m1^3 + 2*d*m1^3 + 12*m1*\[Omega]^2 -
      3*d*m1*\[Omega]^2 - 4*\[Omega]^3 + d*\[Omega]^3)*
     j[hm228, 1, 1, 1, 0, 1, 1, 0])/(16*(-3 + d)*\[Omega]^2) +
   (CA*(-7 + 2*d)*g^4*m1*Yf*Ys*(4*CF - Yf*Ys)*(m1 - \[Omega])*
     j[hm228, 1, 1, 1, 1, 0, 1, 0])/(16*(-3 + d)*\[Omega]^2) +
   (CA*g^4*m1^2*Yf*Ys*(4*CF - Yf*Ys)*(-20*m1 + 6*d*m1 - 3*\[Omega] +
      d*\[Omega])*j[hm228, 2, 0, 0, 1, 1, 1, 0])/(16*(-4 + d)*(-3 + d)*
     \[Omega]^2) - (CA*g^4*m1^2*Yf*Ys*(4*CF - Yf*Ys)*
     (-3*m1^3 + d*m1^3 + 8*m1^2*\[Omega] - 2*d*m1^2*\[Omega] -
      12*m1*\[Omega]^2 + 3*d*m1*\[Omega]^2 + 4*\[Omega]^3 - d*\[Omega]^3)*
     j[hm228, 2, 1, 1, 0, 1, 1, 0])/(4*(-4 + d)*(-3 + d)*\[Omega]^2) -
   (g^4*(768*CF*m1^3 - 624*CF*d*m1^3 + 136*CF*d^2*m1^3 - 8*CF*d^3*m1^3 +
      272*CA*CF*m1^3*Yf^2 - 276*CA*CF*d*m1^3*Yf^2 + 84*CA*CF*d^2*m1^3*Yf^2 -
      8*CA*CF*d^3*m1^3*Yf^2 + 624*CA*CF*m1^3*Yf*Ys - 736*CA*CF*d*m1^3*Yf*Ys +
      308*CA*CF*d^2*m1^3*Yf*Ys - 56*CA*CF*d^3*m1^3*Yf*Ys +
      4*CA*CF*d^4*m1^3*Yf*Ys - 18*CA*m1^3*Yf^3*Ys + 21*CA*d*m1^3*Yf^3*Ys -
      8*CA*d^2*m1^3*Yf^3*Ys + CA*d^3*m1^3*Yf^3*Ys - 864*CF*m1^2*\[Omega] +
      704*CF*d*m1^2*\[Omega] - 152*CF*d^2*m1^2*\[Omega] +
      8*CF*d^3*m1^2*\[Omega] - 320*CA*CF*m1^2*Yf^2*\[Omega] +
      316*CA*CF*d*m1^2*Yf^2*\[Omega] - 92*CA*CF*d^2*m1^2*Yf^2*\[Omega] +
      8*CA*CF*d^3*m1^2*Yf^2*\[Omega] - 672*CA*CF*m1^2*Yf*Ys*\[Omega] +
      800*CA*CF*d*m1^2*Yf*Ys*\[Omega] - 336*CA*CF*d^2*m1^2*Yf*Ys*\[Omega] +
      60*CA*CF*d^3*m1^2*Yf*Ys*\[Omega] - 4*CA*CF*d^4*m1^2*Yf*Ys*\[Omega] +
      24*CA*m1^2*Yf^3*Ys*\[Omega] - 26*CA*d*m1^2*Yf^3*Ys*\[Omega] +
      9*CA*d^2*m1^2*Yf^3*Ys*\[Omega] - CA*d^3*m1^2*Yf^3*Ys*\[Omega] -
      192*CF*m1*\[Omega]^2 + 368*CF*d*m1*\[Omega]^2 -
      184*CF*d^2*m1*\[Omega]^2 + 24*CF*d^3*m1*\[Omega]^2 +
      272*CA*CF*m1*Yf^2*\[Omega]^2 - 276*CA*CF*d*m1*Yf^2*\[Omega]^2 +
      84*CA*CF*d^2*m1*Yf^2*\[Omega]^2 - 8*CA*CF*d^3*m1*Yf^2*\[Omega]^2 -
      48*CA*CF*m1*Yf*Ys*\[Omega]^2 - 56*CA*CF*d*m1*Yf*Ys*\[Omega]^2 +
      96*CA*CF*d^2*m1*Yf*Ys*\[Omega]^2 - 36*CA*CF*d^3*m1*Yf*Ys*\[Omega]^2 +
      4*CA*CF*d^4*m1*Yf*Ys*\[Omega]^2 + 36*CA*m1*Yf^3*Ys*\[Omega]^2 -
      36*CA*d*m1*Yf^3*Ys*\[Omega]^2 + 11*CA*d^2*m1*Yf^3*Ys*\[Omega]^2 -
      CA*d^3*m1*Yf^3*Ys*\[Omega]^2 - 384*CF*\[Omega]^3 +
      208*CF*d*\[Omega]^3 + 8*CF*d^2*\[Omega]^3 - 8*CF*d^3*\[Omega]^3 -
      80*CA*CF*Yf^2*\[Omega]^3 + 68*CA*CF*d*Yf^2*\[Omega]^3 -
      12*CA*CF*d^2*Yf^2*\[Omega]^3)*j[hm229, 2, 1, 0, 1, 0, 1, 0])/
    (8*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)*\[Omega]^2) +
   (g^4*(1728*CF*m1^3 - 1968*CF*d*m1^3 + 776*CF*d^2*m1^3 - 128*CF*d^3*m1^3 +
      8*CF*d^4*m1^3 + 312*CA*CF*m1^3*Yf^2 - 332*CA*CF*d*m1^3*Yf^2 +
      112*CA*CF*d^2*m1^3*Yf^2 - 12*CA*CF*d^3*m1^3*Yf^2 -
      432*CA*CF*m1^3*Yf*Ys + 264*CA*CF*d*m1^3*Yf*Ys +
      56*CA*CF*d^2*m1^3*Yf*Ys - 56*CA*CF*d^3*m1^3*Yf*Ys +
      8*CA*CF*d^4*m1^3*Yf*Ys - 96*CA*m1^3*Yf^3*Ys + 104*CA*d*m1^3*Yf^3*Ys -
      36*CA*d^2*m1^3*Yf^3*Ys + 4*CA*d^3*m1^3*Yf^3*Ys - 288*CF*m1^2*\[Omega] +
      384*CF*d*m1^2*\[Omega] - 216*CF*d^2*m1^2*\[Omega] +
      64*CF*d^3*m1^2*\[Omega] - 8*CF*d^4*m1^2*\[Omega] +
      408*CA*CF*m1^2*Yf^2*\[Omega] - 460*CA*CF*d*m1^2*Yf^2*\[Omega] +
      168*CA*CF*d^2*m1^2*Yf^2*\[Omega] - 20*CA*CF*d^3*m1^2*Yf^2*\[Omega] +
      672*CA*CF*m1^2*Yf*Ys*\[Omega] - 800*CA*CF*d*m1^2*Yf*Ys*\[Omega] +
      336*CA*CF*d^2*m1^2*Yf*Ys*\[Omega] - 60*CA*CF*d^3*m1^2*Yf*Ys*\[Omega] +
      4*CA*CF*d^4*m1^2*Yf*Ys*\[Omega] - 24*CA*m1^2*Yf^3*Ys*\[Omega] +
      26*CA*d*m1^2*Yf^3*Ys*\[Omega] - 9*CA*d^2*m1^2*Yf^3*Ys*\[Omega] +
      CA*d^3*m1^2*Yf^3*Ys*\[Omega] + 192*CF*m1*\[Omega]^2 -
      368*CF*d*m1*\[Omega]^2 + 184*CF*d^2*m1*\[Omega]^2 -
      24*CF*d^3*m1*\[Omega]^2 - 272*CA*CF*m1*Yf^2*\[Omega]^2 +
      276*CA*CF*d*m1*Yf^2*\[Omega]^2 - 84*CA*CF*d^2*m1*Yf^2*\[Omega]^2 +
      8*CA*CF*d^3*m1*Yf^2*\[Omega]^2 + 48*CA*CF*m1*Yf*Ys*\[Omega]^2 +
      56*CA*CF*d*m1*Yf*Ys*\[Omega]^2 - 96*CA*CF*d^2*m1*Yf*Ys*\[Omega]^2 +
      36*CA*CF*d^3*m1*Yf*Ys*\[Omega]^2 - 4*CA*CF*d^4*m1*Yf*Ys*\[Omega]^2 -
      36*CA*m1*Yf^3*Ys*\[Omega]^2 + 36*CA*d*m1*Yf^3*Ys*\[Omega]^2 -
      11*CA*d^2*m1*Yf^3*Ys*\[Omega]^2 + CA*d^3*m1*Yf^3*Ys*\[Omega]^2 +
      384*CF*\[Omega]^3 - 208*CF*d*\[Omega]^3 - 8*CF*d^2*\[Omega]^3 +
      8*CF*d^3*\[Omega]^3 + 80*CA*CF*Yf^2*\[Omega]^3 -
      68*CA*CF*d*Yf^2*\[Omega]^3 + 12*CA*CF*d^2*Yf^2*\[Omega]^3)*
     j[hm229, 2, 1, 0, 1, 1, 0, 0])/(16*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)*
     \[Omega]^2) - (g^4*(-2368*CF*m1^2 + 2560*CA*CF^2*m1^2 + 1296*CF*d*m1^2 -
      1520*CA*CF^2*d*m1^2 - 176*CF*d^2*m1^2 + 224*CA*CF^2*d^2*m1^2 -
      1624*CA*CF*m1^2*Yf*Ys + 1000*CA*CF*d*m1^2*Yf*Ys -
      152*CA*CF*d^2*m1^2*Yf*Ys - 50*CA*m1^2*Yf^2*Ys^2 +
      7*CA*d*m1^2*Yf^2*Ys^2 + 2*CA*d^2*m1^2*Yf^2*Ys^2 + 448*CF*m1*\[Omega] -
      976*CA*CF^2*m1*\[Omega] - 240*CF*d*m1*\[Omega] +
      560*CA*CF^2*d*m1*\[Omega] + 32*CF*d^2*m1*\[Omega] -
      80*CA*CF^2*d^2*m1*\[Omega] + 712*CA*CF*m1*Yf*Ys*\[Omega] -
      400*CA*CF*d*m1*Yf*Ys*\[Omega] + 56*CA*CF*d^2*m1*Yf*Ys*\[Omega] -
      61*CA*m1*Yf^2*Ys^2*\[Omega] + 35*CA*d*m1*Yf^2*Ys^2*\[Omega] -
      5*CA*d^2*m1*Yf^2*Ys^2*\[Omega] - 640*CF*\[Omega]^2 +
      976*CA*CF^2*\[Omega]^2 + 352*CF*d*\[Omega]^2 -
      560*CA*CF^2*d*\[Omega]^2 - 48*CF*d^2*\[Omega]^2 +
      80*CA*CF^2*d^2*\[Omega]^2 - 528*CA*CF*Yf*Ys*\[Omega]^2 +
      320*CA*CF*d*Yf*Ys*\[Omega]^2 - 48*CA*CF*d^2*Yf*Ys*\[Omega]^2 -
      9*CA*Yf^2*Ys^2*\[Omega]^2 - CA*d*Yf^2*Ys^2*\[Omega]^2 +
      CA*d^2*Yf^2*Ys^2*\[Omega]^2)*j[hm230, 0, 0, 2, 1, 1, 0, 0])/
    (64*(-4 + d)*(-3 + d)*(-7 + 2*d)*m1^2*\[Omega]^2) +
   (CA*(-7 + 2*d)*g^4*Yf*Ys*(4*CF - Yf*Ys)*j[hm230, 1, 0, 1, 1, 0, 1, 1])/
    (16*(-3 + d))}


==> tempWFRM.m <==
(* Created with the Wolfram Language and FeynCalc package*)
{\[Delta]Z[hf] -> 
  -(CA*CF*(-2 + d)*(-5 + 2*d)*g^4*nf*Tf*j[dM27, 0, 0, 0, 1, 1, 0, 1])/
    (4*(-1 + d)*M^2*\[Omega]) - (CA*CF*(-4 + d)*(-2 + d)*g^4*nf*Tf*
     j[dM27, 0, 1, 1, 1, 0, 0, 0])/(4*(-1 + d)*M^2) +
   (CA*CF*(-2 + d)*g^4*nf*Tf*(5*M^2 - 2*d*M^2 - 4*\[Omega]^2 + d*\[Omega]^2)*
     j[dM27, 1, 1, 1, 1, 0, 0, 0])/(4*(-1 + d)*M^2*\[Omega]) -
   (CA*CF*(-2 + d)*g^4*Yf*j[dM210, 0, 1, 0, 1, 1, 0, 0]*\[CapitalDelta][M])/
    (3*M^2*(3*M^2 - 4*\[Omega]^2)) +
   (CA*(-5 + 2*d)*g^4*Yf*(18*CF*M^3*Yf - 9*M^3*Yf^3 + 4*CF*M^2*\[Omega] -
      24*CF*M*Yf*\[Omega]^2 + 12*M*Yf^3*\[Omega]^2 - 4*CF*\[Omega]^3)*
     j[dM210, 0, 1, 1, 1, 0, 0, 0]*\[CapitalDelta][M])/
    (24*M^2*(M - \[Omega])*\[Omega]*(M + \[Omega])*(3*M^2 - 4*\[Omega]^2)) +
   (CA*CF*(-3 + d)*g^4*Yf*(5*M^2 - 8*\[Omega]^2)*j[dM210, 0, 1, 1, 1, 1, 0,
      0]*\[CapitalDelta][M])/(3*(M - \[Omega])*(M + \[Omega])*
     (3*M^2 - 4*\[Omega]^2)) +
   (CA*CF*g^4*Yf*(9*M^4 - 16*M^2*\[Omega]^2 + \[Omega]^4)*
     j[dM210, 0, 2, 1, 1, 0, 0, 0]*\[CapitalDelta][M])/
    (6*M^2*(M - \[Omega])*\[Omega]*(M + \[Omega])*(3*M^2 - 4*\[Omega]^2)) -
   (CA*CF*(-3 + d)*g^4*Yf*(M^2 - 2*\[Omega]^2)*j[dM210, 1, 1, 0, 1, 1, 0, 0]*
     \[CapitalDelta][M])/(2*(M - \[Omega])*\[Omega]*(M + \[Omega])*
     (3*M^2 - 4*\[Omega]^2)) + (CA*CF*(-3 + d)*g^4*Yf*(2*M^2 - 3*\[Omega]^2)*
     j[dM210, 1, 1, 1, 0, 1, 0, 0]*\[CapitalDelta][M])/
    (2*(M - \[Omega])*\[Omega]*(M + \[Omega])*(3*M^2 - 4*\[Omega]^2)) +
   (CA*CF*(-3 + d)*g^4*Yf*j[dM210, 1, 1, 1, 1, 0, 0, 0]*\[CapitalDelta][M])/
    (2*\[Omega]*(-3*M^2 + 4*\[Omega]^2)) -
   (3*CA*g^4*M*Yf^2*(2*CF - Yf^2)*j[dM22, 2, 0, 1, 1, 0, 0, 0]*
     \[CapitalDelta][M])/(4*(M - \[Omega])*\[Omega]*(M + \[Omega])) -
   (CA*(-2 + d)*g^4*Yf^4*j[dM24, 1, 0, 1, 1, 0, 0, 0]*\[CapitalDelta][M])/
    (16*M*(M - \[Omega])*\[Omega]*(M + \[Omega])) -
   (CA*(-3 + d)*g^4*Yf*(4*CF*M^2 - 3*Yf^2*\[Omega]^2)*
     j[dM29, 1, 1, 0, 1, 1, 0, 0]*\[CapitalDelta][M])/
    (8*(M - \[Omega])*\[Omega]*(M + \[Omega])*(3*M^2 - 4*\[Omega]^2)) +
   (CA*g^4*Yf^2*j[dM24, 1, 1, 1, 1, 0, 0, 0]*(4*CF*M^2 - M^2*Yf^2 -
      4*CF*\[Omega]^2 + Yf^2*\[Omega]^2 - 12*CF*M*\[CapitalDelta][M] +
      4*CF*d*M*\[CapitalDelta][M] + 6*M*Yf^2*\[CapitalDelta][M] -
      2*d*M*Yf^2*\[CapitalDelta][M]))/(16*(M - \[Omega])*\[Omega]^2*
     (M + \[Omega])) + (CA*CF*g^4*Yf*j[dM210, 1, 1, 1, 1, 1, 0, 0]*
     (3*M^3 - 4*M*\[Omega]^2 - 8*M^2*\[CapitalDelta][M] +
      2*d*M^2*\[CapitalDelta][M] + 8*\[Omega]^2*\[CapitalDelta][M] -
      2*d*\[Omega]^2*\[CapitalDelta][M]))/(\[Omega]*(3*M^2 - 4*\[Omega]^2)) -
   (CA*g^4*Yf^2*j[dM26, 1, 1, 1, 1, 0, 0, 0]*(4*CF*M^3 - M^3*Yf^2 -
      4*CF*M*\[Omega]^2 + M*Yf^2*\[Omega]^2 - 12*CF*M^2*\[CapitalDelta][M] +
      4*CF*d*M^2*\[CapitalDelta][M] + 6*M^2*Yf^2*\[CapitalDelta][M] -
      2*d*M^2*Yf^2*\[CapitalDelta][M] - 3*Yf^2*\[Omega]^2*
       \[CapitalDelta][M] + d*Yf^2*\[Omega]^2*\[CapitalDelta][M]))/
    (16*M*(M - \[Omega])*\[Omega]^2*(M + \[Omega])) -
   (CA*g^4*Yf^2*j[dM21, 1, 1, 1, 1, 0, 0, 0]*(4*CF*M^3 - M^3*Yf^2 -
      4*CF*M*\[Omega]^2 + M*Yf^2*\[Omega]^2 - 12*CF*M^2*\[CapitalDelta][M] +
      4*CF*d*M^2*\[CapitalDelta][M] + 6*M^2*Yf^2*\[CapitalDelta][M] -
      2*d*M^2*Yf^2*\[CapitalDelta][M] + 12*CF*\[Omega]^2*\[CapitalDelta][M] -
      4*CF*d*\[Omega]^2*\[CapitalDelta][M] - 3*Yf^2*\[Omega]^2*
       \[CapitalDelta][M] + d*Yf^2*\[Omega]^2*\[CapitalDelta][M]))/
    (16*M*(M - \[Omega])*\[Omega]^2*(M + \[Omega])) +
   (CA*g^4*Yf^2*j[dM22, 1, 1, 1, 1, 0, 0, 0]*(4*CF*M^3 - M^3*Yf^2 -
      4*CF*M*\[Omega]^2 + M*Yf^2*\[Omega]^2 - 12*CF*M^2*\[CapitalDelta][M] +
      4*CF*d*M^2*\[CapitalDelta][M] + 6*M^2*Yf^2*\[CapitalDelta][M] -
      2*d*M^2*Yf^2*\[CapitalDelta][M] + 12*CF*\[Omega]^2*\[CapitalDelta][M] -
      4*CF*d*\[Omega]^2*\[CapitalDelta][M] - 3*Yf^2*\[Omega]^2*
       \[CapitalDelta][M] + d*Yf^2*\[Omega]^2*\[CapitalDelta][M]))/
    (16*M*(M - \[Omega])*\[Omega]^2*(M + \[Omega])) -
   (CA*g^4*Yf*j[dM29, 1, 1, 1, 1, 1, 0, 0]*(24*CF*M^3 - 9*M^3*Yf^2 -
      32*CF*M*\[Omega]^2 + 12*M*Yf^2*\[Omega]^2 -
      64*CF*M^2*\[CapitalDelta][M] + 16*CF*d*M^2*\[CapitalDelta][M] +
      54*M^2*Yf^2*\[CapitalDelta][M] - 18*d*M^2*Yf^2*\[CapitalDelta][M] -
      24*Yf^2*\[Omega]^2*\[CapitalDelta][M] + 12*d*Yf^2*\[Omega]^2*
       \[CapitalDelta][M]))/(16*\[Omega]*(3*M^2 - 4*\[Omega]^2)) -
   ((-2 + d)*g^4*j[dM28, 0, 0, 1, 1, 0, 0, 0]*(648*CF*M^5*\[Omega] -
      432*CA*CF*M^5*\[Omega] + 1296*CA*CF^2*M^5*\[Omega] -
      1080*CF*d*M^5*\[Omega] + 144*CA*CF*d*M^5*\[Omega] -
      2160*CA*CF^2*d*M^5*\[Omega] + 288*CF*d^2*M^5*\[Omega] +
      576*CA*CF^2*d^2*M^5*\[Omega] + 108*CF*M^5*Yf^2*\[Omega] +
      216*CA*CF^2*M^5*Yf^2*\[Omega] - 36*CF*d*M^5*Yf^2*\[Omega] -
      72*CA*CF^2*d*M^5*Yf^2*\[Omega] - 1512*CF*M^3*\[Omega]^3 +
      1008*CA*CF*M^3*\[Omega]^3 - 3024*CA*CF^2*M^3*\[Omega]^3 +
      2520*CF*d*M^3*\[Omega]^3 - 336*CA*CF*d*M^3*\[Omega]^3 +
      5040*CA*CF^2*d*M^3*\[Omega]^3 - 672*CF*d^2*M^3*\[Omega]^3 -
      1344*CA*CF^2*d^2*M^3*\[Omega]^3 - 252*CF*M^3*Yf^2*\[Omega]^3 -
      504*CA*CF^2*M^3*Yf^2*\[Omega]^3 + 84*CF*d*M^3*Yf^2*\[Omega]^3 +
      168*CA*CF^2*d*M^3*Yf^2*\[Omega]^3 + 864*CF*M*\[Omega]^5 -
      576*CA*CF*M*\[Omega]^5 + 1728*CA*CF^2*M*\[Omega]^5 -
      1440*CF*d*M*\[Omega]^5 + 192*CA*CF*d*M*\[Omega]^5 -
      2880*CA*CF^2*d*M*\[Omega]^5 + 384*CF*d^2*M*\[Omega]^5 +
      768*CA*CF^2*d^2*M*\[Omega]^5 + 144*CF*M*Yf^2*\[Omega]^5 +
      288*CA*CF^2*M*Yf^2*\[Omega]^5 - 48*CF*d*M*Yf^2*\[Omega]^5 -
      96*CA*CF^2*d*M*Yf^2*\[Omega]^5 - 288*CA*CF*M^5*Yf*\[CapitalDelta][M] +
      144*CA*CF*d*M^5*Yf*\[CapitalDelta][M] + 1008*CA*CF*M^4*\[Omega]*
       \[CapitalDelta][M] - 840*CA*CF*d*M^4*\[Omega]*\[CapitalDelta][M] +
      168*CA*CF*d^2*M^4*\[Omega]*\[CapitalDelta][M] -
      1386*CF*M^4*Yf^2*\[Omega]*\[CapitalDelta][M] -
      2772*CA*CF^2*M^4*Yf^2*\[Omega]*\[CapitalDelta][M] +
      1173*CF*d*M^4*Yf^2*\[Omega]*\[CapitalDelta][M] +
      2346*CA*CF^2*d*M^4*Yf^2*\[Omega]*\[CapitalDelta][M] -
      381*CF*d^2*M^4*Yf^2*\[Omega]*\[CapitalDelta][M] -
      762*CA*CF^2*d^2*M^4*Yf^2*\[Omega]*\[CapitalDelta][M] +
      48*CF*d^3*M^4*Yf^2*\[Omega]*\[CapitalDelta][M] +
      96*CA*CF^2*d^3*M^4*Yf^2*\[Omega]*\[CapitalDelta][M] +
      288*CA*CF*M^3*Yf*\[Omega]^2*\[CapitalDelta][M] -
      144*CA*CF*d*M^3*Yf*\[Omega]^2*\[CapitalDelta][M] +
      216*CA*M^3*Yf^3*\[Omega]^2*\[CapitalDelta][M] -
      108*CA*d*M^3*Yf^3*\[Omega]^2*\[CapitalDelta][M] -
      2352*CA*CF*M^2*\[Omega]^3*\[CapitalDelta][M] +
      1960*CA*CF*d*M^2*\[Omega]^3*\[CapitalDelta][M] -
      392*CA*CF*d^2*M^2*\[Omega]^3*\[CapitalDelta][M] +
      2694*CF*M^2*Yf^2*\[Omega]^3*\[CapitalDelta][M] +
      5388*CA*CF^2*M^2*Yf^2*\[Omega]^3*\[CapitalDelta][M] -
      2449*CF*d*M^2*Yf^2*\[Omega]^3*\[CapitalDelta][M] -
      4898*CA*CF^2*d*M^2*Yf^2*\[Omega]^3*\[CapitalDelta][M] +
      853*CF*d^2*M^2*Yf^2*\[Omega]^3*\[CapitalDelta][M] +
      1706*CA*CF^2*d^2*M^2*Yf^2*\[Omega]^3*\[CapitalDelta][M] -
      112*CF*d^3*M^2*Yf^2*\[Omega]^3*\[CapitalDelta][M] -
      224*CA*CF^2*d^3*M^2*Yf^2*\[Omega]^3*\[CapitalDelta][M] -
      216*CA*M*Yf^3*\[Omega]^4*\[CapitalDelta][M] +
      108*CA*d*M*Yf^3*\[Omega]^4*\[CapitalDelta][M] +
      1344*CA*CF*\[Omega]^5*\[CapitalDelta][M] - 1120*CA*CF*d*\[Omega]^5*
       \[CapitalDelta][M] + 224*CA*CF*d^2*\[Omega]^5*\[CapitalDelta][M] -
      1128*CF*Yf^2*\[Omega]^5*\[CapitalDelta][M] - 2256*CA*CF^2*Yf^2*
       \[Omega]^5*\[CapitalDelta][M] + 1180*CF*d*Yf^2*\[Omega]^5*
       \[CapitalDelta][M] + 2360*CA*CF^2*d*Yf^2*\[Omega]^5*
       \[CapitalDelta][M] - 460*CF*d^2*Yf^2*\[Omega]^5*\[CapitalDelta][M] -
      920*CA*CF^2*d^2*Yf^2*\[Omega]^5*\[CapitalDelta][M] +
      64*CF*d^3*Yf^2*\[Omega]^5*\[CapitalDelta][M] +
      128*CA*CF^2*d^3*Yf^2*\[Omega]^5*\[CapitalDelta][M]))/
    (192*(-3 + d)*M^3*(M - \[Omega])^2*\[Omega]*(M + \[Omega])^2*
     (3*M^2 - 4*\[Omega]^2)) + (CA*(-3 + d)*g^4*j[dM23, 1, 1, 1, 1, 0, 0, 0]*
     (48*CF^2*M^5*\[Omega] - 24*CF*M^5*Yf^2*\[Omega] + 3*M^5*Yf^4*\[Omega] -
      112*CF^2*M^3*\[Omega]^3 + 56*CF*M^3*Yf^2*\[Omega]^3 -
      7*M^3*Yf^4*\[Omega]^3 + 64*CF^2*M*\[Omega]^5 -
      32*CF*M*Yf^2*\[Omega]^5 + 4*M*Yf^4*\[Omega]^5 +
      8*CF*M^5*Yf*\[CapitalDelta][M] + 96*CF*M^4*Yf^2*\[Omega]*
       \[CapitalDelta][M] - 24*CF*d*M^4*Yf^2*\[Omega]*\[CapitalDelta][M] -
      24*M^4*Yf^4*\[Omega]*\[CapitalDelta][M] + 6*d*M^4*Yf^4*\[Omega]*
       \[CapitalDelta][M] - 8*CF*M^3*Yf*\[Omega]^2*\[CapitalDelta][M] -
      6*M^3*Yf^3*\[Omega]^2*\[CapitalDelta][M] - 164*CF*M^2*Yf^2*\[Omega]^3*
       \[CapitalDelta][M] + 44*CF*d*M^2*Yf^2*\[Omega]^3*\[CapitalDelta][M] +
      41*M^2*Yf^4*\[Omega]^3*\[CapitalDelta][M] - 11*d*M^2*Yf^4*\[Omega]^3*
       \[CapitalDelta][M] + 6*M*Yf^3*\[Omega]^4*\[CapitalDelta][M] +
      48*CF*Yf^2*\[Omega]^5*\[CapitalDelta][M] - 16*CF*d*Yf^2*\[Omega]^5*
       \[CapitalDelta][M] - 12*Yf^4*\[Omega]^5*\[CapitalDelta][M] +
      4*d*Yf^4*\[Omega]^5*\[CapitalDelta][M]))/(16*M*(M - \[Omega])^2*
     \[Omega]*(M + \[Omega])^2*(3*M^2 - 4*\[Omega]^2)) -
   (g^4*j[dM210, 0, 0, 1, 1, 1, 0, 0]*(-2880*CF*M^7*\[Omega] -
      5760*CA*CF^2*M^7*\[Omega] - 312*CF*d*M^7*\[Omega] +
      1872*CA*CF*d*M^7*\[Omega] - 624*CA*CF^2*d*M^7*\[Omega] +
      1248*CF*d^2*M^7*\[Omega] - 576*CA*CF*d^2*M^7*\[Omega] +
      2496*CA*CF^2*d^2*M^7*\[Omega] + 324*CA*M^7*Yf^2*\[Omega] -
      414*CF*M^7*Yf^2*\[Omega] - 828*CA*CF^2*M^7*Yf^2*\[Omega] -
      486*CA*d*M^7*Yf^2*\[Omega] + 909*CF*d*M^7*Yf^2*\[Omega] +
      1818*CA*CF^2*d*M^7*Yf^2*\[Omega] + 162*CA*d^2*M^7*Yf^2*\[Omega] -
      639*CF*d^2*M^7*Yf^2*\[Omega] - 1278*CA*CF^2*d^2*M^7*Yf^2*\[Omega] +
      144*CF*d^3*M^7*Yf^2*\[Omega] + 288*CA*CF^2*d^3*M^7*Yf^2*\[Omega] +
      10752*CF*M^5*\[Omega]^3 - 1152*CA*CF*M^5*\[Omega]^3 +
      21504*CA*CF^2*M^5*\[Omega]^3 - 688*CF*d*M^5*\[Omega]^3 -
      4512*CA*CF*d*M^5*\[Omega]^3 - 1376*CA*CF^2*d*M^5*\[Omega]^3 -
      3584*CF*d^2*M^5*\[Omega]^3 + 1344*CA*CF*d^2*M^5*\[Omega]^3 -
      7168*CA*CF^2*d^2*M^5*\[Omega]^3 - 756*CA*M^5*Yf^2*\[Omega]^3 +
      966*CF*M^5*Yf^2*\[Omega]^3 + 1932*CA*CF^2*M^5*Yf^2*\[Omega]^3 +
      1134*CA*d*M^5*Yf^2*\[Omega]^3 - 2121*CF*d*M^5*Yf^2*\[Omega]^3 -
      4242*CA*CF^2*d*M^5*Yf^2*\[Omega]^3 - 378*CA*d^2*M^5*Yf^2*\[Omega]^3 +
      1491*CF*d^2*M^5*Yf^2*\[Omega]^3 + 2982*CA*CF^2*d^2*M^5*Yf^2*
       \[Omega]^3 - 336*CF*d^3*M^5*Yf^2*\[Omega]^3 - 672*CA*CF^2*d^3*M^5*Yf^2*
       \[Omega]^3 - 13248*CF*M^3*\[Omega]^5 + 2688*CA*CF*M^3*\[Omega]^5 -
      26496*CA*CF^2*M^3*\[Omega]^5 + 2888*CF*d*M^3*\[Omega]^5 +
      2832*CA*CF*d*M^3*\[Omega]^5 + 5776*CA*CF^2*d*M^3*\[Omega]^5 +
      3232*CF*d^2*M^3*\[Omega]^5 - 768*CA*CF*d^2*M^3*\[Omega]^5 +
      6464*CA*CF^2*d^2*M^3*\[Omega]^5 + 432*CA*M^3*Yf^2*\[Omega]^5 -
      552*CF*M^3*Yf^2*\[Omega]^5 - 1104*CA*CF^2*M^3*Yf^2*\[Omega]^5 -
      648*CA*d*M^3*Yf^2*\[Omega]^5 + 1212*CF*d*M^3*Yf^2*\[Omega]^5 +
      2424*CA*CF^2*d*M^3*Yf^2*\[Omega]^5 + 216*CA*d^2*M^3*Yf^2*\[Omega]^5 -
      852*CF*d^2*M^3*Yf^2*\[Omega]^5 - 1704*CA*CF^2*d^2*M^3*Yf^2*\[Omega]^5 +
      192*CF*d^3*M^3*Yf^2*\[Omega]^5 + 384*CA*CF^2*d^3*M^3*Yf^2*\[Omega]^5 +
      5376*CF*M*\[Omega]^7 - 1536*CA*CF*M*\[Omega]^7 +
      10752*CA*CF^2*M*\[Omega]^7 - 1888*CF*d*M*\[Omega]^7 -
      192*CA*CF*d*M*\[Omega]^7 - 3776*CA*CF^2*d*M*\[Omega]^7 -
      896*CF*d^2*M*\[Omega]^7 - 1792*CA*CF^2*d^2*M*\[Omega]^7 -
      768*CA*CF*M^7*Yf*\[CapitalDelta][M] + 1152*CA*CF*d*M^7*Yf*
       \[CapitalDelta][M] - 384*CA*CF*d^2*M^7*Yf*\[CapitalDelta][M] +
      1728*CA*CF*M^6*\[Omega]*\[CapitalDelta][M] - 3744*CA*CF*d*M^6*\[Omega]*
       \[CapitalDelta][M] + 2400*CA*CF*d^2*M^6*\[Omega]*\[CapitalDelta][M] -
      384*CA*CF*d^3*M^6*\[Omega]*\[CapitalDelta][M] -
      2916*CA*M^6*Yf^2*\[Omega]*\[CapitalDelta][M] +
      2646*CF*M^6*Yf^2*\[Omega]*\[CapitalDelta][M] +
      5292*CA*CF^2*M^6*Yf^2*\[Omega]*\[CapitalDelta][M] +
      5238*CA*d*M^6*Yf^2*\[Omega]*\[CapitalDelta][M] -
      7113*CF*d*M^6*Yf^2*\[Omega]*\[CapitalDelta][M] -
      14226*CA*CF^2*d*M^6*Yf^2*\[Omega]*\[CapitalDelta][M] -
      2754*CA*d^2*M^6*Yf^2*\[Omega]*\[CapitalDelta][M] +
      6423*CF*d^2*M^6*Yf^2*\[Omega]*\[CapitalDelta][M] +
      12846*CA*CF^2*d^2*M^6*Yf^2*\[Omega]*\[CapitalDelta][M] +
      432*CA*d^3*M^6*Yf^2*\[Omega]*\[CapitalDelta][M] -
      2148*CF*d^3*M^6*Yf^2*\[Omega]*\[CapitalDelta][M] -
      4296*CA*CF^2*d^3*M^6*Yf^2*\[Omega]*\[CapitalDelta][M] +
      192*CF*d^4*M^6*Yf^2*\[Omega]*\[CapitalDelta][M] +
      384*CA*CF^2*d^4*M^6*Yf^2*\[Omega]*\[CapitalDelta][M] +
      2304*CA*CF*M^5*Yf*\[Omega]^2*\[CapitalDelta][M] -
      3456*CA*CF*d*M^5*Yf*\[Omega]^2*\[CapitalDelta][M] +
      1152*CA*CF*d^2*M^5*Yf*\[Omega]^2*\[CapitalDelta][M] -
      3456*CA*CF*M^4*\[Omega]^3*\[CapitalDelta][M] +
      8256*CA*CF*d*M^4*\[Omega]^3*\[CapitalDelta][M] -
      5696*CA*CF*d^2*M^4*\[Omega]^3*\[CapitalDelta][M] +
      896*CA*CF*d^3*M^4*\[Omega]^3*\[CapitalDelta][M] +
      5184*CA*M^4*Yf^2*\[Omega]^3*\[CapitalDelta][M] -
      4104*CF*M^4*Yf^2*\[Omega]^3*\[CapitalDelta][M] -
      8208*CA*CF^2*M^4*Yf^2*\[Omega]^3*\[CapitalDelta][M] -
      9468*CA*d*M^4*Yf^2*\[Omega]^3*\[CapitalDelta][M] +
      11638*CF*d*M^4*Yf^2*\[Omega]^3*\[CapitalDelta][M] +
      23276*CA*CF^2*d*M^4*Yf^2*\[Omega]^3*\[CapitalDelta][M] +
      5130*CA*d^2*M^4*Yf^2*\[Omega]^3*\[CapitalDelta][M] -
      10883*CF*d^2*M^4*Yf^2*\[Omega]^3*\[CapitalDelta][M] -
      21766*CA*CF^2*d^2*M^4*Yf^2*\[Omega]^3*\[CapitalDelta][M] -
      846*CA*d^3*M^4*Yf^2*\[Omega]^3*\[CapitalDelta][M] +
      3653*CF*d^3*M^4*Yf^2*\[Omega]^3*\[CapitalDelta][M] +
      7306*CA*CF^2*d^3*M^4*Yf^2*\[Omega]^3*\[CapitalDelta][M] -
      304*CF*d^4*M^4*Yf^2*\[Omega]^3*\[CapitalDelta][M] -
      608*CA*CF^2*d^4*M^4*Yf^2*\[Omega]^3*\[CapitalDelta][M] -
      1536*CA*CF*M^3*Yf*\[Omega]^4*\[CapitalDelta][M] +
      2304*CA*CF*d*M^3*Yf*\[Omega]^4*\[CapitalDelta][M] -
      768*CA*CF*d^2*M^3*Yf*\[Omega]^4*\[CapitalDelta][M] +
      960*CA*CF*M^2*\[Omega]^5*\[CapitalDelta][M] -
      3872*CA*CF*d*M^2*\[Omega]^5*\[CapitalDelta][M] +
      3424*CA*CF*d^2*M^2*\[Omega]^5*\[CapitalDelta][M] -
      512*CA*CF*d^3*M^2*\[Omega]^5*\[CapitalDelta][M] -
      1728*CA*M^2*Yf^2*\[Omega]^5*\[CapitalDelta][M] +
      768*CF*M^2*Yf^2*\[Omega]^5*\[CapitalDelta][M] +
      1536*CA*CF^2*M^2*Yf^2*\[Omega]^5*\[CapitalDelta][M] +
      3312*CA*d*M^2*Yf^2*\[Omega]^5*\[CapitalDelta][M] -
      2872*CF*d*M^2*Yf^2*\[Omega]^5*\[CapitalDelta][M] -
      5744*CA*CF^2*d*M^2*Yf^2*\[Omega]^5*\[CapitalDelta][M] -
      1944*CA*d^2*M^2*Yf^2*\[Omega]^5*\[CapitalDelta][M] +
      3092*CF*d^2*M^2*Yf^2*\[Omega]^5*\[CapitalDelta][M] +
      6184*CA*CF^2*d^2*M^2*Yf^2*\[Omega]^5*\[CapitalDelta][M] +
      360*CA*d^3*M^2*Yf^2*\[Omega]^5*\[CapitalDelta][M] -
      1052*CF*d^3*M^2*Yf^2*\[Omega]^5*\[CapitalDelta][M] -
      2104*CA*CF^2*d^3*M^2*Yf^2*\[Omega]^5*\[CapitalDelta][M] +
      64*CF*d^4*M^2*Yf^2*\[Omega]^5*\[CapitalDelta][M] +
      128*CA*CF^2*d^4*M^2*Yf^2*\[Omega]^5*\[CapitalDelta][M] +
      768*CA*CF*\[Omega]^7*\[CapitalDelta][M] - 640*CA*CF*d*\[Omega]^7*
       \[CapitalDelta][M] - 128*CA*CF*d^2*\[Omega]^7*\[CapitalDelta][M]))/
    (384*(-1 + d)*M^3*(M - \[Omega])^2*\[Omega]*(M + \[Omega])^2*
     (3*M^2 - 4*\[Omega]^2)) - (CA*g^4*j[dM23, 2, 1, 0, 1, 0, 0, 0]*
     (576*CF^2*M^7*\[Omega] - 288*CF*M^7*Yf^2*\[Omega] +
      36*M^7*Yf^4*\[Omega] - 1488*CF^2*M^5*\[Omega]^3 +
      744*CF*M^5*Yf^2*\[Omega]^3 - 93*M^5*Yf^4*\[Omega]^3 +
      1104*CF^2*M^3*\[Omega]^5 - 552*CF*M^3*Yf^2*\[Omega]^5 +
      69*M^3*Yf^4*\[Omega]^5 - 192*CF^2*M*\[Omega]^7 +
      96*CF*M*Yf^2*\[Omega]^7 - 12*M*Yf^4*\[Omega]^7 +
      144*CF*M^7*Yf*\[CapitalDelta][M] + 1080*CF*M^6*Yf^2*\[Omega]*
       \[CapitalDelta][M] - 288*CF*d*M^6*Yf^2*\[Omega]*\[CapitalDelta][M] -
      270*M^6*Yf^4*\[Omega]*\[CapitalDelta][M] + 72*d*M^6*Yf^4*\[Omega]*
       \[CapitalDelta][M] - 152*CF*M^5*Yf*\[Omega]^2*\[CapitalDelta][M] -
      90*M^5*Yf^3*\[Omega]^2*\[CapitalDelta][M] - 2124*CF*M^4*Yf^2*\[Omega]^3*
       \[CapitalDelta][M] + 600*CF*d*M^4*Yf^2*\[Omega]^3*\[CapitalDelta][M] +
      531*M^4*Yf^4*\[Omega]^3*\[CapitalDelta][M] - 150*d*M^4*Yf^4*\[Omega]^3*
       \[CapitalDelta][M] + 40*CF*M^3*Yf*\[Omega]^4*\[CapitalDelta][M] +
      54*M^3*Yf^3*\[Omega]^4*\[CapitalDelta][M] + 1056*CF*M^2*Yf^2*\[Omega]^5*
       \[CapitalDelta][M] - 324*CF*d*M^2*Yf^2*\[Omega]^5*\[CapitalDelta][M] -
      264*M^2*Yf^4*\[Omega]^5*\[CapitalDelta][M] + 81*d*M^2*Yf^4*\[Omega]^5*
       \[CapitalDelta][M] - 32*CF*M*Yf*\[Omega]^6*\[CapitalDelta][M] +
      36*M*Yf^3*\[Omega]^6*\[CapitalDelta][M] - 192*CF*Yf^2*\[Omega]^7*
       \[CapitalDelta][M] + 48*CF*d*Yf^2*\[Omega]^7*\[CapitalDelta][M] +
      48*Yf^4*\[Omega]^7*\[CapitalDelta][M] - 12*d*Yf^4*\[Omega]^7*
       \[CapitalDelta][M]))/(24*M*(M - \[Omega])^2*\[Omega]^2*
     (M + \[Omega])^2*(3*M^2 - 4*\[Omega]^2)) -
   (g^4*j[dM210, 2, 0, 1, 0, 1, 0, 0]*(-25056*CF*M^9 + 7488*CA*CF*M^9 -
      50112*CA*CF^2*M^9 + 17280*CF*d*M^9 - 2304*CA*CF*d*M^9 +
      34560*CA*CF^2*d*M^9 - 648*CA*M^9*Yf^2 + 828*CF*M^9*Yf^2 +
      1656*CA*CF^2*M^9*Yf^2 + 648*CA*d*M^9*Yf^2 - 1404*CF*d*M^9*Yf^2 -
      2808*CA*CF^2*d*M^9*Yf^2 + 576*CF*d^2*M^9*Yf^2 +
      1152*CA*CF^2*d^2*M^9*Yf^2 + 87480*CF*M^7*\[Omega]^2 -
      24528*CA*CF*M^7*\[Omega]^2 + 174960*CA*CF^2*M^7*\[Omega]^2 -
      59616*CF*d*M^7*\[Omega]^2 + 5952*CA*CF*d*M^7*\[Omega]^2 -
      119232*CA*CF^2*d*M^7*\[Omega]^2 + 1674*CA*M^7*Yf^2*\[Omega]^2 -
      2139*CF*M^7*Yf^2*\[Omega]^2 - 4278*CA*CF^2*M^7*Yf^2*\[Omega]^2 -
      1674*CA*d*M^7*Yf^2*\[Omega]^2 + 3627*CF*d*M^7*Yf^2*\[Omega]^2 +
      7254*CA*CF^2*d*M^7*Yf^2*\[Omega]^2 - 1488*CF*d^2*M^7*Yf^2*\[Omega]^2 -
      2976*CA*CF^2*d^2*M^7*Yf^2*\[Omega]^2 - 106800*CF*M^5*\[Omega]^4 +
      27744*CA*CF*M^5*\[Omega]^4 - 213600*CA*CF^2*M^5*\[Omega]^4 +
      71808*CF*d*M^5*\[Omega]^4 - 4416*CA*CF*d*M^5*\[Omega]^4 +
      143616*CA*CF^2*d*M^5*\[Omega]^4 - 1242*CA*M^5*Yf^2*\[Omega]^4 +
      1587*CF*M^5*Yf^2*\[Omega]^4 + 3174*CA*CF^2*M^5*Yf^2*\[Omega]^4 +
      1242*CA*d*M^5*Yf^2*\[Omega]^4 - 2691*CF*d*M^5*Yf^2*\[Omega]^4 -
      5382*CA*CF^2*d*M^5*Yf^2*\[Omega]^4 + 1104*CF*d^2*M^5*Yf^2*\[Omega]^4 +
      2208*CA*CF^2*d^2*M^5*Yf^2*\[Omega]^4 + 51960*CF*M^3*\[Omega]^6 -
      12432*CA*CF*M^3*\[Omega]^6 + 103920*CA*CF^2*M^3*\[Omega]^6 -
      34464*CF*d*M^3*\[Omega]^6 + 768*CA*CF*d*M^3*\[Omega]^6 -
      68928*CA*CF^2*d*M^3*\[Omega]^6 + 216*CA*M^3*Yf^2*\[Omega]^6 -
      276*CF*M^3*Yf^2*\[Omega]^6 - 552*CA*CF^2*M^3*Yf^2*\[Omega]^6 -
      216*CA*d*M^3*Yf^2*\[Omega]^6 + 468*CF*d*M^3*Yf^2*\[Omega]^6 +
      936*CA*CF^2*d*M^3*Yf^2*\[Omega]^6 - 192*CF*d^2*M^3*Yf^2*\[Omega]^6 -
      384*CA*CF^2*d^2*M^3*Yf^2*\[Omega]^6 - 7584*CF*M*\[Omega]^8 +
      1728*CA*CF*M*\[Omega]^8 - 15168*CA*CF^2*M*\[Omega]^8 +
      4992*CF*d*M*\[Omega]^8 + 9984*CA*CF^2*d*M*\[Omega]^8 -
      7680*CA*CF*M^8*\[CapitalDelta][M] + 9216*CA*CF*d*M^8*
       \[CapitalDelta][M] - 1536*CA*CF*d^2*M^8*\[CapitalDelta][M] +
      4212*CA*M^8*Yf^2*\[CapitalDelta][M] - 3084*CF*M^8*Yf^2*
       \[CapitalDelta][M] - 6168*CA*CF^2*M^8*Yf^2*\[CapitalDelta][M] -
      5508*CA*d*M^8*Yf^2*\[CapitalDelta][M] + 7284*CF*d*M^8*Yf^2*
       \[CapitalDelta][M] + 14568*CA*CF^2*d*M^8*Yf^2*\[CapitalDelta][M] +
      1296*CA*d^2*M^8*Yf^2*\[CapitalDelta][M] - 4584*CF*d^2*M^8*Yf^2*
       \[CapitalDelta][M] - 9168*CA*CF^2*d^2*M^8*Yf^2*\[CapitalDelta][M] +
      384*CF*d^3*M^8*Yf^2*\[CapitalDelta][M] + 768*CA*CF^2*d^3*M^8*Yf^2*
       \[CapitalDelta][M] + 96*CA*CF*M^7*Yf*\[Omega]*\[CapitalDelta][M] -
      96*CA*CF*d*M^7*Yf*\[Omega]*\[CapitalDelta][M] +
      22864*CA*CF*M^6*\[Omega]^2*\[CapitalDelta][M] -
      26832*CA*CF*d*M^6*\[Omega]^2*\[CapitalDelta][M] +
      3968*CA*CF*d^2*M^6*\[Omega]^2*\[CapitalDelta][M] -
      7722*CA*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] +
      3827*CF*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] +
      7654*CA*CF^2*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] +
      10422*CA*d*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] -
      10969*CF*d*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] -
      21938*CA*CF^2*d*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] -
      2700*CA*d^2*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] +
      7558*CF*d^2*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] +
      15116*CA*CF^2*d^2*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] -
      416*CF*d^3*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] -
      832*CA*CF^2*d^3*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] -
      1056*CA*CF*M^5*Yf*\[Omega]^3*\[CapitalDelta][M] +
      1056*CA*CF*d*M^5*Yf*\[Omega]^3*\[CapitalDelta][M] -
      22496*CA*CF*M^4*\[Omega]^4*\[CapitalDelta][M] +
      25440*CA*CF*d*M^4*\[Omega]^4*\[CapitalDelta][M] -
      2944*CA*CF*d^2*M^4*\[Omega]^4*\[CapitalDelta][M] +
      3132*CA*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] +
      644*CF*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] +
      1288*CA*CF^2*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] -
      4590*CA*d*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] +
      1535*CF*d*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] +
      3070*CA*CF^2*d*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] +
      1458*CA*d^2*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] -
      2003*CF*d^2*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] -
      4006*CA*CF^2*d^2*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] -
      176*CF*d^3*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] -
      352*CA*CF^2*d^3*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] +
      960*CA*CF*M^3*Yf*\[Omega]^5*\[CapitalDelta][M] -
      960*CA*CF*d*M^3*Yf*\[Omega]^5*\[CapitalDelta][M] +
      8272*CA*CF*M^2*\[Omega]^6*\[CapitalDelta][M] -
      8784*CA*CF*d*M^2*\[Omega]^6*\[CapitalDelta][M] +
      512*CA*CF*d^2*M^2*\[Omega]^6*\[CapitalDelta][M] -
      432*CA*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] -
      352*CF*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] -
      704*CA*CF^2*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] +
      648*CA*d*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] +
      188*CF*d*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] +
      376*CA*CF^2*d*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] -
      216*CA*d^2*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] +
      100*CF*d^2*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] +
      200*CA*CF^2*d^2*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] +
      64*CF*d^3*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] +
      128*CA*CF^2*d^3*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] -
      960*CA*CF*\[Omega]^8*\[CapitalDelta][M] + 960*CA*CF*d*\[Omega]^8*
       \[CapitalDelta][M]))/(1152*(-1 + d)*M^5*(M - \[Omega])^2*
     (M + \[Omega])^2*(3*M^2 - 4*\[Omega]^2)) +
   (g^4*j[dM210, 1, 0, 1, 1, 1, 0, 0]*(25272*CF*M^9 - 9936*CA*CF*M^9 +
      50544*CA*CF^2*M^9 - 24624*CF*d*M^9 + 7200*CA*CF*d*M^9 -
      49248*CA*CF^2*d*M^9 + 5184*CF*d^2*M^9 - 1152*CA*CF*d^2*M^9 +
      10368*CA*CF^2*d^2*M^9 + 1458*CA*M^9*Yf^2 - 999*CF*M^9*Yf^2 -
      1998*CA*CF^2*M^9*Yf^2 - 1782*CA*d*M^9*Yf^2 + 2709*CF*d*M^9*Yf^2 +
      5418*CA*CF^2*d*M^9*Yf^2 + 324*CA*d^2*M^9*Yf^2 - 1998*CF*d^2*M^9*Yf^2 -
      3996*CA*CF^2*d^2*M^9*Yf^2 + 288*CF*d^3*M^9*Yf^2 +
      576*CA*CF^2*d^3*M^9*Yf^2 - 91152*CF*M^7*\[Omega]^2 +
      31392*CA*CF*M^7*\[Omega]^2 - 182304*CA*CF^2*M^7*\[Omega]^2 +
      79416*CF*d*M^7*\[Omega]^2 - 16656*CA*CF*d*M^7*\[Omega]^2 +
      158832*CA*CF^2*d*M^7*\[Omega]^2 - 13536*CF*d^2*M^7*\[Omega]^2 +
      2112*CA*CF*d^2*M^7*\[Omega]^2 - 27072*CA*CF^2*d^2*M^7*\[Omega]^2 -
      3402*CA*M^7*Yf^2*\[Omega]^2 + 1467*CF*M^7*Yf^2*\[Omega]^2 +
      2934*CA*CF^2*M^7*Yf^2*\[Omega]^2 + 3996*CA*d*M^7*Yf^2*\[Omega]^2 -
      5250*CF*d*M^7*Yf^2*\[Omega]^2 - 10500*CA*CF^2*d*M^7*Yf^2*\[Omega]^2 -
      594*CA*d^2*M^7*Yf^2*\[Omega]^2 + 4311*CF*d^2*M^7*Yf^2*\[Omega]^2 +
      8622*CA*CF^2*d^2*M^7*Yf^2*\[Omega]^2 - 528*CF*d^3*M^7*Yf^2*\[Omega]^2 -
      1056*CA*CF^2*d^3*M^7*Yf^2*\[Omega]^2 + 120888*CF*M^5*\[Omega]^4 -
      35856*CA*CF*M^5*\[Omega]^4 + 241776*CA*CF^2*M^5*\[Omega]^4 -
      88320*CF*d*M^5*\[Omega]^4 + 8832*CA*CF*d*M^5*\[Omega]^4 -
      176640*CA*CF^2*d*M^5*\[Omega]^4 + 8256*CF*d^2*M^5*\[Omega]^4 -
      192*CA*CF*d^2*M^5*\[Omega]^4 + 16512*CA*CF^2*d^2*M^5*\[Omega]^4 +
      1944*CA*M^5*Yf^2*\[Omega]^4 + 684*CF*M^5*Yf^2*\[Omega]^4 +
      1368*CA*CF^2*M^5*Yf^2*\[Omega]^4 - 1998*CA*d*M^5*Yf^2*\[Omega]^4 +
      1113*CF*d*M^5*Yf^2*\[Omega]^4 + 2226*CA*CF^2*d*M^5*Yf^2*\[Omega]^4 +
      54*CA*d^2*M^5*Yf^2*\[Omega]^4 - 1845*CF*d^2*M^5*Yf^2*\[Omega]^4 -
      3690*CA*CF^2*d^2*M^5*Yf^2*\[Omega]^4 + 48*CF*d^3*M^5*Yf^2*\[Omega]^4 +
      96*CA*CF^2*d^3*M^5*Yf^2*\[Omega]^4 - 71136*CF*M^3*\[Omega]^6 +
      19008*CA*CF*M^3*\[Omega]^6 - 142272*CA*CF^2*M^3*\[Omega]^6 +
      39192*CF*d*M^3*\[Omega]^6 + 1200*CA*CF*d*M^3*\[Omega]^6 +
      78384*CA*CF^2*d*M^3*\[Omega]^6 + 2784*CF*d^2*M^3*\[Omega]^6 -
      768*CA*CF*d^2*M^3*\[Omega]^6 + 5568*CA*CF^2*d^2*M^3*\[Omega]^6 -
      1152*CF*M^3*Yf^2*\[Omega]^6 - 2304*CA*CF^2*M^3*Yf^2*\[Omega]^6 -
      216*CA*d*M^3*Yf^2*\[Omega]^6 + 1428*CF*d*M^3*Yf^2*\[Omega]^6 +
      2856*CA*CF^2*d*M^3*Yf^2*\[Omega]^6 + 216*CA*d^2*M^3*Yf^2*\[Omega]^6 -
      468*CF*d^2*M^3*Yf^2*\[Omega]^6 - 936*CA*CF^2*d^2*M^3*Yf^2*\[Omega]^6 +
      192*CF*d^3*M^3*Yf^2*\[Omega]^6 + 384*CA*CF^2*d^3*M^3*Yf^2*\[Omega]^6 +
      16128*CF*M*\[Omega]^8 - 4608*CA*CF*M*\[Omega]^8 +
      32256*CA*CF^2*M*\[Omega]^8 - 5664*CF*d*M*\[Omega]^8 -
      576*CA*CF*d*M*\[Omega]^8 - 11328*CA*CF^2*d*M*\[Omega]^8 -
      2688*CF*d^2*M*\[Omega]^8 - 5376*CA*CF^2*d^2*M*\[Omega]^8 +
      10656*CA*CF*M^8*\[CapitalDelta][M] - 16224*CA*CF*d*M^8*
       \[CapitalDelta][M] + 6336*CA*CF*d^2*M^8*\[CapitalDelta][M] -
      768*CA*CF*d^3*M^8*\[CapitalDelta][M] - 7290*CA*M^8*Yf^2*
       \[CapitalDelta][M] + 6111*CF*M^8*Yf^2*\[CapitalDelta][M] +
      12222*CA*CF^2*M^8*Yf^2*\[CapitalDelta][M] + 11826*CA*d*M^8*Yf^2*
       \[CapitalDelta][M] - 16527*CF*d*M^8*Yf^2*\[CapitalDelta][M] -
      33054*CA*CF^2*d*M^8*Yf^2*\[CapitalDelta][M] - 5184*CA*d^2*M^8*Yf^2*
       \[CapitalDelta][M] + 13380*CF*d^2*M^8*Yf^2*\[CapitalDelta][M] +
      26760*CA*CF^2*d^2*M^8*Yf^2*\[CapitalDelta][M] +
      648*CA*d^3*M^8*Yf^2*\[CapitalDelta][M] - 3156*CF*d^3*M^8*Yf^2*
       \[CapitalDelta][M] - 6312*CA*CF^2*d^3*M^8*Yf^2*\[CapitalDelta][M] +
      192*CF*d^4*M^8*Yf^2*\[CapitalDelta][M] + 384*CA*CF^2*d^4*M^8*Yf^2*
       \[CapitalDelta][M] + 12672*CA*CF*M^7*Yf*\[Omega]*\[CapitalDelta][M] -
      16896*CA*CF*d*M^7*Yf*\[Omega]*\[CapitalDelta][M] +
      4224*CA*CF*d^2*M^7*Yf*\[Omega]*\[CapitalDelta][M] -
      2592*CA*M^7*Yf^3*\[Omega]*\[CapitalDelta][M] +
      3456*CA*d*M^7*Yf^3*\[Omega]*\[CapitalDelta][M] -
      864*CA*d^2*M^7*Yf^3*\[Omega]*\[CapitalDelta][M] -
      26880*CA*CF*M^6*\[Omega]^2*\[CapitalDelta][M] +
      38240*CA*CF*d*M^6*\[Omega]^2*\[CapitalDelta][M] -
      12768*CA*CF*d^2*M^6*\[Omega]^2*\[CapitalDelta][M] +
      1408*CA*CF*d^3*M^6*\[Omega]^2*\[CapitalDelta][M] +
      9720*CA*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] -
      6600*CF*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] -
      13200*CA*CF^2*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] -
      16092*CA*d*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] +
      21286*CF*d*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] +
      42572*CA*CF^2*d*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] +
      7236*CA*d^2*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] -
      17690*CF*d^2*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] -
      35380*CA*CF^2*d^2*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] -
      864*CA*d^3*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] +
      3068*CF*d^3*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] +
      6136*CA*CF^2*d^3*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] -
      64*CF*d^4*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] -
      128*CA*CF^2*d^4*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] -
      21888*CA*CF*M^5*Yf*\[Omega]^3*\[CapitalDelta][M] +
      29184*CA*CF*d*M^5*Yf*\[Omega]^3*\[CapitalDelta][M] -
      7296*CA*CF*d^2*M^5*Yf*\[Omega]^3*\[CapitalDelta][M] +
      2592*CA*M^5*Yf^3*\[Omega]^3*\[CapitalDelta][M] -
      3456*CA*d*M^5*Yf^3*\[Omega]^3*\[CapitalDelta][M] +
      864*CA*d^2*M^5*Yf^3*\[Omega]^3*\[CapitalDelta][M] +
      20640*CA*CF*M^4*\[Omega]^4*\[CapitalDelta][M] -
      23968*CA*CF*d*M^4*\[Omega]^4*\[CapitalDelta][M] +
      3456*CA*CF*d^2*M^4*\[Omega]^4*\[CapitalDelta][M] -
      128*CA*CF*d^3*M^4*\[Omega]^4*\[CapitalDelta][M] -
      408*CF*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] -
      816*CA*CF^2*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] +
      108*CA*d*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] -
      2486*CF*d*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] -
      4972*CA*CF^2*d*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] +
      54*CA*d^2*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] +
      1795*CF*d^2*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] +
      3590*CA*CF^2*d^2*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] -
      162*CA*d^3*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] +
      1307*CF*d^3*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] +
      2614*CA*CF^2*d^3*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] -
      208*CF*d^4*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] -
      416*CA*CF^2*d^4*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] +
      9216*CA*CF*M^3*Yf*\[Omega]^5*\[CapitalDelta][M] -
      12288*CA*CF*d*M^3*Yf*\[Omega]^5*\[CapitalDelta][M] +
      3072*CA*CF*d^2*M^3*Yf*\[Omega]^5*\[CapitalDelta][M] -
      6720*CA*CF*M^2*\[Omega]^6*\[CapitalDelta][M] +
      3872*CA*CF*d*M^2*\[Omega]^6*\[CapitalDelta][M] +
      3360*CA*CF*d^2*M^2*\[Omega]^6*\[CapitalDelta][M] -
      512*CA*CF*d^3*M^2*\[Omega]^6*\[CapitalDelta][M] -
      2208*CF*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] -
      4416*CA*CF^2*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] +
      432*CA*d*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] +
      4648*CF*d*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] +
      9296*CA*CF^2*d*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] -
      648*CA*d^2*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] -
      2660*CF*d^2*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] -
      5320*CA*CF^2*d^2*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] +
      216*CA*d^3*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] +
      284*CF*d^3*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] +
      568*CA*CF^2*d^3*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] -
      64*CF*d^4*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] -
      128*CA*CF^2*d^4*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] +
      2304*CA*CF*\[Omega]^8*\[CapitalDelta][M] - 1920*CA*CF*d*\[Omega]^8*
       \[CapitalDelta][M] - 384*CA*CF*d^2*\[Omega]^8*\[CapitalDelta][M]))/
    (1152*(-1 + d)*M^3*(M - \[Omega])^2*\[Omega]*(M + \[Omega])^2*
     (3*M^2 - 4*\[Omega]^2)) + (g^4*j[dM210, 1, 0, 0, 1, 1, 0, 0]*
     (13608*CF*M^9 - 3312*CA*CF*M^9 + 30672*CA*CF^2*M^9 - 15984*CF*d*M^9 +
      2592*CA*CF*d*M^9 - 37152*CA*CF^2*d*M^9 + 4320*CF*d^2*M^9 -
      576*CA*CF*d^2*M^9 + 10368*CA*CF^2*d^2*M^9 + 324*CA*M^9*Yf^2 -
      738*CF*M^9*Yf^2 - 1728*CA*CF*M^9*Yf^2 - 1476*CA*CF^2*M^9*Yf^2 -
      486*CA*d*M^9*Yf^2 + 1341*CF*d*M^9*Yf^2 + 2592*CA*CF*d*M^9*Yf^2 +
      2682*CA*CF^2*d*M^9*Yf^2 + 162*CA*d^2*M^9*Yf^2 - 747*CF*d^2*M^9*Yf^2 -
      864*CA*CF*d^2*M^9*Yf^2 - 1494*CA*CF^2*d^2*M^9*Yf^2 +
      144*CF*d^3*M^9*Yf^2 + 288*CA*CF^2*d^3*M^9*Yf^2 + 216*CA*M^9*Yf^4 -
      324*CA*d*M^9*Yf^4 + 108*CA*d^2*M^9*Yf^4 - 58680*CF*M^7*\[Omega]^2 +
      14928*CA*CF*M^7*\[Omega]^2 - 128880*CA*CF^2*M^7*\[Omega]^2 +
      71640*CF*d*M^7*\[Omega]^2 - 11664*CA*CF*d*M^7*\[Omega]^2 +
      160560*CA*CF^2*d*M^7*\[Omega]^2 - 22248*CF*d^2*M^7*\[Omega]^2 +
      2352*CA*CF*d^2*M^7*\[Omega]^2 - 50256*CA*CF^2*d^2*M^7*\[Omega]^2 +
      864*CF*d^3*M^7*\[Omega]^2 + 1728*CA*CF^2*d^3*M^7*\[Omega]^2 -
      1080*CA*M^7*Yf^2*\[Omega]^2 + 2136*CF*M^7*Yf^2*\[Omega]^2 +
      5760*CA*CF*M^7*Yf^2*\[Omega]^2 + 4272*CA*CF^2*M^7*Yf^2*\[Omega]^2 +
      1620*CA*d*M^7*Yf^2*\[Omega]^2 - 4038*CF*d*M^7*Yf^2*\[Omega]^2 -
      8640*CA*CF*d*M^7*Yf^2*\[Omega]^2 - 8076*CA*CF^2*d*M^7*Yf^2*\[Omega]^2 -
      540*CA*d^2*M^7*Yf^2*\[Omega]^2 + 2382*CF*d^2*M^7*Yf^2*\[Omega]^2 +
      2880*CA*CF*d^2*M^7*Yf^2*\[Omega]^2 + 4764*CA*CF^2*d^2*M^7*Yf^2*
       \[Omega]^2 - 480*CF*d^3*M^7*Yf^2*\[Omega]^2 - 960*CA*CF^2*d^3*M^7*Yf^2*
       \[Omega]^2 - 720*CA*M^7*Yf^4*\[Omega]^2 + 1080*CA*d*M^7*Yf^4*
       \[Omega]^2 - 360*CA*d^2*M^7*Yf^4*\[Omega]^2 +
      92352*CF*M^5*\[Omega]^4 - 23808*CA*CF*M^5*\[Omega]^4 +
      197376*CA*CF^2*M^5*\[Omega]^4 - 114624*CF*d*M^5*\[Omega]^4 +
      17856*CA*CF*d*M^5*\[Omega]^4 - 248256*CA*CF^2*d*M^5*\[Omega]^4 +
      37896*CF*d^2*M^5*\[Omega]^4 - 3120*CA*CF*d^2*M^5*\[Omega]^4 +
      82128*CA*CF^2*d^2*M^5*\[Omega]^4 - 2016*CF*d^3*M^5*\[Omega]^4 -
      4032*CA*CF^2*d^3*M^5*\[Omega]^4 + 1188*CA*M^5*Yf^2*\[Omega]^4 -
      1950*CF*M^5*Yf^2*\[Omega]^4 - 6336*CA*CF*M^5*Yf^2*\[Omega]^4 -
      3900*CA*CF^2*M^5*Yf^2*\[Omega]^4 - 1782*CA*d*M^5*Yf^2*\[Omega]^4 +
      3909*CF*d*M^5*Yf^2*\[Omega]^4 + 9504*CA*CF*d*M^5*Yf^2*\[Omega]^4 +
      7818*CA*CF^2*d*M^5*Yf^2*\[Omega]^4 + 594*CA*d^2*M^5*Yf^2*\[Omega]^4 -
      2487*CF*d^2*M^5*Yf^2*\[Omega]^4 - 3168*CA*CF*d^2*M^5*Yf^2*\[Omega]^4 -
      4974*CA*CF^2*d^2*M^5*Yf^2*\[Omega]^4 + 528*CF*d^3*M^5*Yf^2*\[Omega]^4 +
      1056*CA*CF^2*d^3*M^5*Yf^2*\[Omega]^4 + 792*CA*M^5*Yf^4*\[Omega]^4 -
      1188*CA*d*M^5*Yf^4*\[Omega]^4 + 396*CA*d^2*M^5*Yf^4*\[Omega]^4 -
      62448*CF*M^3*\[Omega]^6 + 15648*CA*CF*M^3*\[Omega]^6 -
      129504*CA*CF^2*M^3*\[Omega]^6 + 76536*CF*d*M^3*\[Omega]^6 -
      10512*CA*CF*d*M^3*\[Omega]^6 + 159984*CA*CF^2*d*M^3*\[Omega]^6 -
      24960*CF*d^2*M^3*\[Omega]^6 + 1344*CA*CF*d^2*M^3*\[Omega]^6 -
      52224*CA*CF^2*d^2*M^3*\[Omega]^6 + 1152*CF*d^3*M^3*\[Omega]^6 +
      2304*CA*CF^2*d^3*M^3*\[Omega]^6 - 432*CA*M^3*Yf^2*\[Omega]^6 +
      552*CF*M^3*Yf^2*\[Omega]^6 + 2304*CA*CF*M^3*Yf^2*\[Omega]^6 +
      1104*CA*CF^2*M^3*Yf^2*\[Omega]^6 + 648*CA*d*M^3*Yf^2*\[Omega]^6 -
      1212*CF*d*M^3*Yf^2*\[Omega]^6 - 3456*CA*CF*d*M^3*Yf^2*\[Omega]^6 -
      2424*CA*CF^2*d*M^3*Yf^2*\[Omega]^6 - 216*CA*d^2*M^3*Yf^2*\[Omega]^6 +
      852*CF*d^2*M^3*Yf^2*\[Omega]^6 + 1152*CA*CF*d^2*M^3*Yf^2*\[Omega]^6 +
      1704*CA*CF^2*d^2*M^3*Yf^2*\[Omega]^6 - 192*CF*d^3*M^3*Yf^2*\[Omega]^6 -
      384*CA*CF^2*d^3*M^3*Yf^2*\[Omega]^6 - 288*CA*M^3*Yf^4*\[Omega]^6 +
      432*CA*d*M^3*Yf^4*\[Omega]^6 - 144*CA*d^2*M^3*Yf^4*\[Omega]^6 +
      15168*CF*M*\[Omega]^8 - 3456*CA*CF*M*\[Omega]^8 +
      30336*CA*CF^2*M*\[Omega]^8 - 17568*CF*d*M*\[Omega]^8 +
      1728*CA*CF*d*M*\[Omega]^8 - 35136*CA*CF^2*d*M*\[Omega]^8 +
      4992*CF*d^2*M*\[Omega]^8 + 9984*CA*CF^2*d^2*M*\[Omega]^8 +
      1536*CA*CF*M^8*\[CapitalDelta][M] - 2496*CA*CF*d*M^8*
       \[CapitalDelta][M] + 1056*CA*CF*d^2*M^8*\[CapitalDelta][M] -
      96*CA*CF*d^3*M^8*\[CapitalDelta][M] - 1620*CA*M^8*Yf^2*
       \[CapitalDelta][M] + 3576*CF*M^8*Yf^2*\[CapitalDelta][M] +
      6048*CA*CF*M^8*Yf^2*\[CapitalDelta][M] + 7152*CA*CF^2*M^8*Yf^2*
       \[CapitalDelta][M] + 3078*CA*d*M^8*Yf^2*\[CapitalDelta][M] -
      8220*CF*d*M^8*Yf^2*\[CapitalDelta][M] - 10800*CA*CF*d*M^8*Yf^2*
       \[CapitalDelta][M] - 16440*CA*CF^2*d*M^8*Yf^2*\[CapitalDelta][M] -
      1782*CA*d^2*M^8*Yf^2*\[CapitalDelta][M] + 6633*CF*d^2*M^8*Yf^2*
       \[CapitalDelta][M] + 5616*CA*CF*d^2*M^8*Yf^2*\[CapitalDelta][M] +
      13266*CA*CF^2*d^2*M^8*Yf^2*\[CapitalDelta][M] +
      324*CA*d^3*M^8*Yf^2*\[CapitalDelta][M] - 2229*CF*d^3*M^8*Yf^2*
       \[CapitalDelta][M] - 864*CA*CF*d^3*M^8*Yf^2*\[CapitalDelta][M] -
      4458*CA*CF^2*d^3*M^8*Yf^2*\[CapitalDelta][M] +
      240*CF*d^4*M^8*Yf^2*\[CapitalDelta][M] + 480*CA*CF^2*d^4*M^8*Yf^2*
       \[CapitalDelta][M] - 1512*CA*M^8*Yf^4*\[CapitalDelta][M] +
      2700*CA*d*M^8*Yf^4*\[CapitalDelta][M] - 1404*CA*d^2*M^8*Yf^4*
       \[CapitalDelta][M] + 216*CA*d^3*M^8*Yf^4*\[CapitalDelta][M] -
      1536*CA*CF*M^7*Yf*\[Omega]*\[CapitalDelta][M] +
      2304*CA*CF*d*M^7*Yf*\[Omega]*\[CapitalDelta][M] -
      768*CA*CF*d^2*M^7*Yf*\[Omega]*\[CapitalDelta][M] +
      432*CA*M^7*Yf^3*\[Omega]*\[CapitalDelta][M] -
      648*CA*d*M^7*Yf^3*\[Omega]*\[CapitalDelta][M] +
      216*CA*d^2*M^7*Yf^3*\[Omega]*\[CapitalDelta][M] -
      9584*CA*CF*M^6*\[Omega]^2*\[CapitalDelta][M] +
      16024*CA*CF*d*M^6*\[Omega]^2*\[CapitalDelta][M] -
      7264*CA*CF*d^2*M^6*\[Omega]^2*\[CapitalDelta][M] +
      824*CA*CF*d^3*M^6*\[Omega]^2*\[CapitalDelta][M] +
      4428*CA*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] -
      6196*CF*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] -
      17568*CA*CF*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] -
      12392*CA*CF^2*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] -
      8478*CA*d*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] +
      16150*CF*d*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] +
      31248*CA*CF*d*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] +
      32300*CA*CF^2*d*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] +
      4968*CA*d^2*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] -
      14514*CF*d^2*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] -
      16128*CA*CF*d^2*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] -
      29028*CA*CF^2*d^2*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] -
      918*CA*d^3*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] +
      5072*CF*d^3*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] +
      2448*CA*CF*d^3*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] +
      10144*CA*CF^2*d^3*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] -
      512*CF*d^4*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] -
      1024*CA*CF^2*d^4*M^6*Yf^2*\[Omega]^2*\[CapitalDelta][M] +
      4392*CA*M^6*Yf^4*\[Omega]^2*\[CapitalDelta][M] -
      7812*CA*d*M^6*Yf^4*\[Omega]^2*\[CapitalDelta][M] +
      4032*CA*d^2*M^6*Yf^4*\[Omega]^2*\[CapitalDelta][M] -
      612*CA*d^3*M^6*Yf^4*\[Omega]^2*\[CapitalDelta][M] +
      4224*CA*CF*M^5*Yf*\[Omega]^3*\[CapitalDelta][M] -
      6336*CA*CF*d*M^5*Yf*\[Omega]^3*\[CapitalDelta][M] +
      2112*CA*CF*d^2*M^5*Yf*\[Omega]^3*\[CapitalDelta][M] -
      1296*CA*M^5*Yf^3*\[Omega]^3*\[CapitalDelta][M] +
      1944*CA*d*M^5*Yf^3*\[Omega]^3*\[CapitalDelta][M] -
      648*CA*d^2*M^5*Yf^3*\[Omega]^3*\[CapitalDelta][M] +
      17488*CA*CF*M^4*\[Omega]^4*\[CapitalDelta][M] -
      29288*CA*CF*d*M^4*\[Omega]^4*\[CapitalDelta][M] +
      13328*CA*CF*d^2*M^4*\[Omega]^4*\[CapitalDelta][M] -
      1528*CA*CF*d^3*M^4*\[Omega]^4*\[CapitalDelta][M] -
      3672*CA*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] +
      1376*CF*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] +
      16128*CA*CF*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] +
      2752*CA*CF^2*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] +
      7128*CA*d*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] -
      6374*CF*d*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] -
      28512*CA*CF*d*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] -
      12748*CA*CF^2*d*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] -
      4266*CA*d^2*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] +
      7569*CF*d^2*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] +
      14544*CA*CF*d^2*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] +
      15138*CA*CF^2*d^2*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] +
      810*CA*d^3*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] -
      2779*CF*d^3*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] -
      2160*CA*CF*d^3*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] -
      5558*CA*CF^2*d^3*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] +
      208*CF*d^4*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] +
      416*CA*CF^2*d^4*M^4*Yf^2*\[Omega]^4*\[CapitalDelta][M] -
      4032*CA*M^4*Yf^4*\[Omega]^4*\[CapitalDelta][M] +
      7128*CA*d*M^4*Yf^4*\[Omega]^4*\[CapitalDelta][M] -
      3636*CA*d^2*M^4*Yf^4*\[Omega]^4*\[CapitalDelta][M] +
      540*CA*d^3*M^4*Yf^4*\[Omega]^4*\[CapitalDelta][M] -
      2688*CA*CF*M^3*Yf*\[Omega]^5*\[CapitalDelta][M] +
      4032*CA*CF*d*M^3*Yf*\[Omega]^5*\[CapitalDelta][M] -
      1344*CA*CF*d^2*M^3*Yf*\[Omega]^5*\[CapitalDelta][M] +
      864*CA*M^3*Yf^3*\[Omega]^5*\[CapitalDelta][M] -
      1296*CA*d*M^3*Yf^3*\[Omega]^5*\[CapitalDelta][M] +
      432*CA*d^2*M^3*Yf^3*\[Omega]^5*\[CapitalDelta][M] -
      11360*CA*CF*M^2*\[Omega]^6*\[CapitalDelta][M] +
      18640*CA*CF*d*M^2*\[Omega]^6*\[CapitalDelta][M] -
      8080*CA*CF*d^2*M^2*\[Omega]^6*\[CapitalDelta][M] +
      800*CA*CF*d^3*M^2*\[Omega]^6*\[CapitalDelta][M] +
      864*CA*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] +
      704*CF*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] -
      4608*CA*CF*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] +
      1408*CA*CF^2*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] -
      1728*CA*d*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] -
      728*CF*d*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] +
      8064*CA*CF*d*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] -
      1456*CA*CF^2*d*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] +
      1080*CA*d^2*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] -
      12*CF*d^2*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] -
      4032*CA*CF*d^2*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] -
      24*CA*CF^2*d^2*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] -
      216*CA*d^3*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] -
      28*CF*d^3*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] +
      576*CA*CF*d^3*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] -
      56*CA*CF^2*d^3*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] +
      64*CF*d^4*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] +
      128*CA*CF^2*d^4*M^2*Yf^2*\[Omega]^6*\[CapitalDelta][M] +
      1152*CA*M^2*Yf^4*\[Omega]^6*\[CapitalDelta][M] -
      2016*CA*d*M^2*Yf^4*\[Omega]^6*\[CapitalDelta][M] +
      1008*CA*d^2*M^2*Yf^4*\[Omega]^6*\[CapitalDelta][M] -
      144*CA*d^3*M^2*Yf^4*\[Omega]^6*\[CapitalDelta][M] +
      1920*CA*CF*\[Omega]^8*\[CapitalDelta][M] - 2880*CA*CF*d*\[Omega]^8*
       \[CapitalDelta][M] + 960*CA*CF*d^2*\[Omega]^8*\[CapitalDelta][M]))/
    (576*(-1 + d)*M^5*(M - \[Omega])^2*\[Omega]*(M + \[Omega])^2*
     (3*M^2 - 4*\[Omega]^2)) - ((-5 + 2*d)*g^4*j[dM210, 1, 0, 1, 0, 1, 0, 0]*
     (-3240*CF*M^9*\[Omega] + 1008*CA*CF*M^9*\[Omega] -
      3024*CA*CF^2*M^9*\[Omega] + 2592*CF*d*M^9*\[Omega] -
      576*CA*CF*d*M^9*\[Omega] + 1728*CA*CF^2*d*M^9*\[Omega] -
      162*CA*M^9*Yf^2*\[Omega] + 207*CF*M^9*Yf^2*\[Omega] -
      1728*CA*CF*M^9*Yf^2*\[Omega] + 414*CA*CF^2*M^9*Yf^2*\[Omega] +
      162*CA*d*M^9*Yf^2*\[Omega] - 351*CF*d*M^9*Yf^2*\[Omega] +
      1728*CA*CF*d*M^9*Yf^2*\[Omega] - 702*CA*CF^2*d*M^9*Yf^2*\[Omega] +
      144*CF*d^2*M^9*Yf^2*\[Omega] + 288*CA*CF^2*d^2*M^9*Yf^2*\[Omega] +
      216*CA*M^9*Yf^4*\[Omega] - 216*CA*d*M^9*Yf^4*\[Omega] +
      16488*CF*M^7*\[Omega]^3 - 4656*CA*CF*M^7*\[Omega]^3 +
      24912*CA*CF^2*M^7*\[Omega]^3 - 12384*CF*d*M^7*\[Omega]^3 +
      1920*CA*CF*d*M^7*\[Omega]^3 - 16704*CA*CF^2*d*M^7*\[Omega]^3 +
      540*CA*M^7*Yf^2*\[Omega]^3 - 690*CF*M^7*Yf^2*\[Omega]^3 +
      4032*CA*CF*M^7*Yf^2*\[Omega]^3 - 1380*CA*CF^2*M^7*Yf^2*\[Omega]^3 -
      540*CA*d*M^7*Yf^2*\[Omega]^3 + 1170*CF*d*M^7*Yf^2*\[Omega]^3 -
      4032*CA*CF*d*M^7*Yf^2*\[Omega]^3 + 2340*CA*CF^2*d*M^7*Yf^2*\[Omega]^3 -
      480*CF*d^2*M^7*Yf^2*\[Omega]^3 - 960*CA*CF^2*d^2*M^7*Yf^2*\[Omega]^3 -
      504*CA*M^7*Yf^4*\[Omega]^3 + 504*CA*d*M^7*Yf^4*\[Omega]^3 -
      30840*CF*M^5*\[Omega]^5 + 8016*CA*CF*M^5*\[Omega]^5 -
      57072*CA*CF^2*M^5*\[Omega]^5 + 21984*CF*d*M^5*\[Omega]^5 -
      2112*CA*CF*d*M^5*\[Omega]^5 + 39360*CA*CF^2*d*M^5*\[Omega]^5 -
      594*CA*M^5*Yf^2*\[Omega]^5 + 759*CF*M^5*Yf^2*\[Omega]^5 -
      2304*CA*CF*M^5*Yf^2*\[Omega]^5 + 1518*CA*CF^2*M^5*Yf^2*\[Omega]^5 +
      594*CA*d*M^5*Yf^2*\[Omega]^5 - 1287*CF*d*M^5*Yf^2*\[Omega]^5 +
      2304*CA*CF*d*M^5*Yf^2*\[Omega]^5 - 2574*CA*CF^2*d*M^5*Yf^2*\[Omega]^5 +
      528*CF*d^2*M^5*Yf^2*\[Omega]^5 + 1056*CA*CF^2*d^2*M^5*Yf^2*\[Omega]^5 +
      288*CA*M^5*Yf^4*\[Omega]^5 - 288*CA*d*M^5*Yf^4*\[Omega]^5 +
      25176*CF*M^3*\[Omega]^7 - 6096*CA*CF*M^3*\[Omega]^7 +
      50352*CA*CF^2*M^3*\[Omega]^7 - 17184*CF*d*M^3*\[Omega]^7 +
      768*CA*CF*d*M^3*\[Omega]^7 - 34368*CA*CF^2*d*M^3*\[Omega]^7 +
      216*CA*M^3*Yf^2*\[Omega]^7 - 276*CF*M^3*Yf^2*\[Omega]^7 -
      552*CA*CF^2*M^3*Yf^2*\[Omega]^7 - 216*CA*d*M^3*Yf^2*\[Omega]^7 +
      468*CF*d*M^3*Yf^2*\[Omega]^7 + 936*CA*CF^2*d*M^3*Yf^2*\[Omega]^7 -
      192*CF*d^2*M^3*Yf^2*\[Omega]^7 - 384*CA*CF^2*d^2*M^3*Yf^2*\[Omega]^7 -
      7584*CF*M*\[Omega]^9 + 1728*CA*CF*M*\[Omega]^9 -
      15168*CA*CF^2*M*\[Omega]^9 + 4992*CF*d*M*\[Omega]^9 +
      9984*CA*CF^2*d*M*\[Omega]^9 + 1728*CA*CF*M^9*Yf*\[CapitalDelta][M] -
      1728*CA*CF*d*M^9*Yf*\[CapitalDelta][M] - 1632*CA*CF*M^8*\[Omega]*
       \[CapitalDelta][M] + 2016*CA*CF*d*M^8*\[Omega]*\[CapitalDelta][M] -
      384*CA*CF*d^2*M^8*\[Omega]*\[CapitalDelta][M] +
      810*CA*M^8*Yf^2*\[Omega]*\[CapitalDelta][M] - 357*CF*M^8*Yf^2*\[Omega]*
       \[CapitalDelta][M] + 6912*CA*CF*M^8*Yf^2*\[Omega]*\[CapitalDelta][M] -
      714*CA*CF^2*M^8*Yf^2*\[Omega]*\[CapitalDelta][M] -
      1134*CA*d*M^8*Yf^2*\[Omega]*\[CapitalDelta][M] +
      1119*CF*d*M^8*Yf^2*\[Omega]*\[CapitalDelta][M] -
      8640*CA*CF*d*M^8*Yf^2*\[Omega]*\[CapitalDelta][M] +
      2238*CA*CF^2*d*M^8*Yf^2*\[Omega]*\[CapitalDelta][M] +
      324*CA*d^2*M^8*Yf^2*\[Omega]*\[CapitalDelta][M] -
      858*CF*d^2*M^8*Yf^2*\[Omega]*\[CapitalDelta][M] +
      1728*CA*CF*d^2*M^8*Yf^2*\[Omega]*\[CapitalDelta][M] -
      1716*CA*CF^2*d^2*M^8*Yf^2*\[Omega]*\[CapitalDelta][M] +
      96*CF*d^3*M^8*Yf^2*\[Omega]*\[CapitalDelta][M] +
      192*CA*CF^2*d^3*M^8*Yf^2*\[Omega]*\[CapitalDelta][M] -
      1728*CA*M^8*Yf^4*\[Omega]*\[CapitalDelta][M] +
      2160*CA*d*M^8*Yf^4*\[Omega]*\[CapitalDelta][M] -
      432*CA*d^2*M^8*Yf^4*\[Omega]*\[CapitalDelta][M] -
      1056*CA*CF*M^7*Yf*\[Omega]^2*\[CapitalDelta][M] +
      1056*CA*CF*d*M^7*Yf*\[Omega]^2*\[CapitalDelta][M] -
      1296*CA*M^7*Yf^3*\[Omega]^2*\[CapitalDelta][M] +
      1296*CA*d*M^7*Yf^3*\[Omega]^2*\[CapitalDelta][M] +
      6160*CA*CF*M^6*\[Omega]^3*\[CapitalDelta][M] -
      7440*CA*CF*d*M^6*\[Omega]^3*\[CapitalDelta][M] +
      1280*CA*CF*d^2*M^6*\[Omega]^3*\[CapitalDelta][M] -
      2214*CA*M^6*Yf^2*\[Omega]^3*\[CapitalDelta][M] +
      569*CF*M^6*Yf^2*\[Omega]^3*\[CapitalDelta][M] -
      11808*CA*CF*M^6*Yf^2*\[Omega]^3*\[CapitalDelta][M] +
      1138*CA*CF^2*M^6*Yf^2*\[Omega]^3*\[CapitalDelta][M] +
      3132*CA*d*M^6*Yf^2*\[Omega]^3*\[CapitalDelta][M] -
      2470*CF*d*M^6*Yf^2*\[Omega]^3*\[CapitalDelta][M] +
      14976*CA*CF*d*M^6*Yf^2*\[Omega]^3*\[CapitalDelta][M] -
      4940*CA*CF^2*d*M^6*Yf^2*\[Omega]^3*\[CapitalDelta][M] -
      918*CA*d^2*M^6*Yf^2*\[Omega]^3*\[CapitalDelta][M] +
      2077*CF*d^2*M^6*Yf^2*\[Omega]^3*\[CapitalDelta][M] -
      3168*CA*CF*d^2*M^6*Yf^2*\[Omega]^3*\[CapitalDelta][M] +
      4154*CA*CF^2*d^2*M^6*Yf^2*\[Omega]^3*\[CapitalDelta][M] -
      176*CF*d^3*M^6*Yf^2*\[Omega]^3*\[CapitalDelta][M] -
      352*CA*CF^2*d^3*M^6*Yf^2*\[Omega]^3*\[CapitalDelta][M] +
      2952*CA*M^6*Yf^4*\[Omega]^3*\[CapitalDelta][M] -
      3744*CA*d*M^6*Yf^4*\[Omega]^3*\[CapitalDelta][M] +
      792*CA*d^2*M^6*Yf^4*\[Omega]^3*\[CapitalDelta][M] -
      1632*CA*CF*M^5*Yf*\[Omega]^4*\[CapitalDelta][M] +
      1632*CA*CF*d*M^5*Yf*\[Omega]^4*\[CapitalDelta][M] +
      1296*CA*M^5*Yf^3*\[Omega]^4*\[CapitalDelta][M] -
      1296*CA*d*M^5*Yf^3*\[Omega]^4*\[CapitalDelta][M] -
      8384*CA*CF*M^4*\[Omega]^5*\[CapitalDelta][M] +
      9792*CA*CF*d*M^4*\[Omega]^5*\[CapitalDelta][M] -
      1408*CA*CF*d^2*M^4*\[Omega]^5*\[CapitalDelta][M] +
      1836*CA*M^4*Yf^2*\[Omega]^5*\[CapitalDelta][M] +
      140*CF*M^4*Yf^2*\[Omega]^5*\[CapitalDelta][M] +
      3456*CA*CF*M^4*Yf^2*\[Omega]^5*\[CapitalDelta][M] +
      280*CA*CF^2*M^4*Yf^2*\[Omega]^5*\[CapitalDelta][M] -
      2646*CA*d*M^4*Yf^2*\[Omega]^5*\[CapitalDelta][M] +
      1163*CF*d*M^4*Yf^2*\[Omega]^5*\[CapitalDelta][M] -
      4608*CA*CF*d*M^4*Yf^2*\[Omega]^5*\[CapitalDelta][M] +
      2326*CA*CF^2*d*M^4*Yf^2*\[Omega]^5*\[CapitalDelta][M] +
      810*CA*d^2*M^4*Yf^2*\[Omega]^5*\[CapitalDelta][M] -
      1319*CF*d^2*M^4*Yf^2*\[Omega]^5*\[CapitalDelta][M] +
      1152*CA*CF*d^2*M^4*Yf^2*\[Omega]^5*\[CapitalDelta][M] -
      2638*CA*CF^2*d^2*M^4*Yf^2*\[Omega]^5*\[CapitalDelta][M] +
      16*CF*d^3*M^4*Yf^2*\[Omega]^5*\[CapitalDelta][M] +
      32*CA*CF^2*d^3*M^4*Yf^2*\[Omega]^5*\[CapitalDelta][M] -
      864*CA*M^4*Yf^4*\[Omega]^5*\[CapitalDelta][M] +
      1152*CA*d*M^4*Yf^4*\[Omega]^5*\[CapitalDelta][M] -
      288*CA*d^2*M^4*Yf^4*\[Omega]^5*\[CapitalDelta][M] +
      960*CA*CF*M^3*Yf*\[Omega]^6*\[CapitalDelta][M] -
      960*CA*CF*d*M^3*Yf*\[Omega]^6*\[CapitalDelta][M] +
      4816*CA*CF*M^2*\[Omega]^7*\[CapitalDelta][M] -
      5328*CA*CF*d*M^2*\[Omega]^7*\[CapitalDelta][M] +
      512*CA*CF*d^2*M^2*\[Omega]^7*\[CapitalDelta][M] -
      432*CA*M^2*Yf^2*\[Omega]^7*\[CapitalDelta][M] -
      352*CF*M^2*Yf^2*\[Omega]^7*\[CapitalDelta][M] -
      704*CA*CF^2*M^2*Yf^2*\[Omega]^7*\[CapitalDelta][M] +
      648*CA*d*M^2*Yf^2*\[Omega]^7*\[CapitalDelta][M] +
      188*CF*d*M^2*Yf^2*\[Omega]^7*\[CapitalDelta][M] +
      376*CA*CF^2*d*M^2*Yf^2*\[Omega]^7*\[CapitalDelta][M] -
      216*CA*d^2*M^2*Yf^2*\[Omega]^7*\[CapitalDelta][M] +
      100*CF*d^2*M^2*Yf^2*\[Omega]^7*\[CapitalDelta][M] +
      200*CA*CF^2*d^2*M^2*Yf^2*\[Omega]^7*\[CapitalDelta][M] +
      64*CF*d^3*M^2*Yf^2*\[Omega]^7*\[CapitalDelta][M] +
      128*CA*CF^2*d^3*M^2*Yf^2*\[Omega]^7*\[CapitalDelta][M] -
      960*CA*CF*\[Omega]^9*\[CapitalDelta][M] + 960*CA*CF*d*\[Omega]^9*
       \[CapitalDelta][M]))/(1152*(-1 + d)*M^5*(M - \[Omega])^2*\[Omega]^2*
     (M + \[Omega])^2*(3*M^2 - 4*\[Omega]^2)),
 \[Delta]Z[hs] ->
  -(CA*CF*(-2 + d)*(-5 + 2*d)*g^4*nf*Tf*j[dM27, 0, 0, 0, 1, 1, 0, 1])/
    (4*(-1 + d)*M^2*\[Omega]) - (CA*CF*(-4 + d)*(-2 + d)*g^4*nf*Tf*
     j[dM27, 0, 1, 1, 1, 0, 0, 0])/(4*(-1 + d)*M^2) +
   (CA*CF*(-2 + d)*g^4*nf*Tf*(5*M^2 - 2*d*M^2 - 4*\[Omega]^2 + d*\[Omega]^2)*
     j[dM27, 1, 1, 1, 1, 0, 0, 0])/(4*(-1 + d)*M^2*\[Omega]) -
   (CA*CF*(-2 + d)*g^4*Ys*j[dM210, 0, 1, 0, 1, 1, 0, 0]*\[CapitalDelta][M])/
    (3*M^2*(3*M^2 - 4*\[Omega]^2)) +
   (CA*(-5 + 2*d)*g^4*Ys*(18*CF*M^3*Ys - 9*M^3*Ys^3 + 4*CF*M^2*\[Omega] -
      24*CF*M*Ys*\[Omega]^2 + 12*M*Ys^3*\[Omega]^2 - 4*CF*\[Omega]^3)*
     j[dM210, 0, 1, 1, 1, 0, 0, 0]*\[CapitalDelta][M])/
    (24*M^2*(M - \[Omega])*\[Omega]*(M + \[Omega])*(3*M^2 - 4*\[Omega]^2)) +
   (CA*CF*(-3 + d)*g^4*Ys*(5*M^2 - 8*\[Omega]^2)*j[dM210, 0, 1, 1, 1, 1, 0,
      0]*\[CapitalDelta][M])/(3*(M - \[Omega])*(M + \[Omega])*
     (3*M^2 - 4*\[Omega]^2)) +
   (CA*CF*g^4*Ys*(9*M^4 - 16*M^2*\[Omega]^2 + \[Omega]^4)*
     j[dM210, 0, 2, 1, 1, 0, 0, 0]*\[CapitalDelta][M])/
    (6*M^2*(M - \[Omega])*\[Omega]*(M + \[Omega])*(3*M^2 - 4*\[Omega]^2)) -
   (CA*CF*(-3 + d)*g^4*Ys*(M^2 - 2*\[Omega]^2)*j[dM210, 1, 1, 0, 1, 1, 0, 0]*
     \[CapitalDelta][M])/(2*(M - \[Omega])*\[Omega]*(M + \[Omega])*
     (3*M^2 - 4*\[Omega]^2)) + (CA*CF*(-3 + d)*g^4*Ys*(2*M^2 - 3*\[Omega]^2)*
     j[dM210, 1, 1, 1, 0, 1, 0, 0]*\[CapitalDelta][M])/
    (2*(M - \[Omega])*\[Omega]*(M + \[Omega])*(3*M^2 - 4*\[Omega]^2)) +
   (CA*CF*(-3 + d)*g^4*Ys*j[dM210, 1, 1, 1, 1, 0, 0, 0]*\[CapitalDelta][M])/
    (2*\[Omega]*(-3*M^2 + 4*\[Omega]^2)) -
   (3*CA*g^4*M*Ys^2*(2*CF - Ys^2)*j[dM22, 2, 0, 1, 1, 0, 0, 0]*
     \[CapitalDelta][M])/(4*(M - \[Omega])*\[Omega]*(M + \[Omega])) -
   (CA*(-2 + d)*g^4*Ys^4*j[dM24, 1, 0, 1, 1, 0, 0, 0]*\[CapitalDelta][M])/
    (16*M*(M - \[Omega])*\[Omega]*(M + \[Omega])) -
   (CA*(-3 + d)*g^4*Ys*(4*CF*M^2 - 3*Ys^2*\[Omega]^2)*
     j[dM29, 1, 1, 0, 1, 1, 0, 0]*\[CapitalDelta][M])/
    (8*(M - \[Omega])*\[Omega]*(M + \[Omega])*(3*M^2 - 4*\[Omega]^2)) +
   (CA*g^4*Ys^2*j[dM24, 1, 1, 1, 1, 0, 0, 0]*(4*CF*M^2 - M^2*Ys^2 -
      4*CF*\[Omega]^2 + Ys^2*\[Omega]^2 - 12*CF*M*\[CapitalDelta][M] +
      4*CF*d*M*\[CapitalDelta][M] + 6*M*Ys^2*\[CapitalDelta][M] -
      2*d*M*Ys^2*\[CapitalDelta][M]))/(16*(M - \[Omega])*\[Omega]^2*
     (M + \[Omega])) + (CA*CF*g^4*Ys*j[dM210, 1, 1, 1, 1, 1, 0, 0]*
     (3*M^3 - 4*M*\[Omega]^2 - 8*M^2*\[CapitalDelta][M] +
      2*d*M^2*\[CapitalDelta][M] + 8*\[Omega]^2*\[CapitalDelta][M] -
      2*d*\[Omega]^2*\[CapitalDelta][M]))/(\[Omega]*(3*M^2 - 4*\[Omega]^2)) -
   (CA*g^4*Ys^2*j[dM26, 1, 1, 1, 1, 0, 0, 0]*(4*CF*M^3 - M^3*Ys^2 -
      4*CF*M*\[Omega]^2 + M*Ys^2*\[Omega]^2 - 12*CF*M^2*\[CapitalDelta][M] +
      4*CF*d*M^2*\[CapitalDelta][M] + 6*M^2*Ys^2*\[CapitalDelta][M] -
      2*d*M^2*Ys^2*\[CapitalDelta][M] - 3*Ys^2*\[Omega]^2*
       \[CapitalDelta][M] + d*Ys^2*\[Omega]^2*\[CapitalDelta][M]))/
    (16*M*(M - \[Omega])*\[Omega]^2*(M + \[Omega])) -
   (CA*g^4*Ys^2*j[dM21, 1, 1, 1, 1, 0, 0, 0]*(4*CF*M^3 - M^3*Ys^2 -
      4*CF*M*\[Omega]^2 + M*Ys^2*\[Omega]^2 - 12*CF*M^2*\[CapitalDelta][M] +
      4*CF*d*M^2*\[CapitalDelta][M] + 6*M^2*Ys^2*\[CapitalDelta][M] -
      2*d*M^2*Ys^2*\[CapitalDelta][M] + 12*CF*\[Omega]^2*\[CapitalDelta][M] -
      4*CF*d*\[Omega]^2*\[CapitalDelta][M] - 3*Ys^2*\[Omega]^2*
       \[CapitalDelta][M] + d*Ys^2*\[Omega]^2*\[CapitalDelta][M]))/
    (16*M*(M - \[Omega])*\[Omega]^2*(M + \[Omega])) +
   (CA*g^4*Ys^2*j[dM22, 1, 1, 1, 1, 0, 0, 0]*(4*CF*M^3 - M^3*Ys^2 -
      4*CF*M*\[Omega]^2 + M*Ys^2*\[Omega]^2 - 12*CF*M^2*\[CapitalDelta][M] +
      4*CF*d*M^2*\[CapitalDelta][M] + 6*M^2*Ys^2*\[CapitalDelta][M] -
      2*d*M^2*Ys^2*\[CapitalDelta][M] + 12*CF*\[Omega]^2*\[CapitalDelta][M] -
      4*CF*d*\[Omega]^2*\[CapitalDelta][M] - 3*Ys^2*\[Omega]^2*
       \[CapitalDelta][M] + d*Ys^2*\[Omega]^2*\[CapitalDelta][M]))/
    (16*M*(M - \[Omega])*\[Omega]^2*(M + \[Omega])) -
   (CA*g^4*Ys*j[dM29, 1, 1, 1, 1, 1, 0, 0]*(24*CF*M^3 - 9*M^3*Ys^2 -
      32*CF*M*\[Omega]^2 + 12*M*Ys^2*\[Omega]^2 -
      64*CF*M^2*\[CapitalDelta][M] + 16*CF*d*M^2*\[CapitalDelta][M] +
      54*M^2*Ys^2*\[CapitalDelta][M] - 18*d*M^2*Ys^2*\[CapitalDelta][M] -
      24*Ys^2*\[Omega]^2*\[CapitalDelta][M] + 12*d*Ys^2*\[Omega]^2*
       \[CapitalDelta][M]))/(16*\[Omega]*(3*M^2 - 4*\[Omega]^2)) -
   ((-2 + d)*g^4*j[dM28, 0, 0, 1, 1, 0, 0, 0]*(648*CF*M^5*\[Omega] -
      432*CA*CF*M^5*\[Omega] + 1296*CA*CF^2*M^5*\[Omega] -
      1080*CF*d*M^5*\[Omega] + 144*CA*CF*d*M^5*\[Omega] -
      2160*CA*CF^2*d*M^5*\[Omega] + 288*CF*d^2*M^5*\[Omega] +
      576*CA*CF^2*d^2*M^5*\[Omega] + 108*CF*M^5*Ys^2*\[Omega] +
      216*CA*CF^2*M^5*Ys^2*\[Omega] - 36*CF*d*M^5*Ys^2*\[Omega] -
      72*CA*CF^2*d*M^5*Ys^2*\[Omega] - 1512*CF*M^3*\[Omega]^3 +
      1008*CA*CF*M^3*\[Omega]^3 - 3024*CA*CF^2*M^3*\[Omega]^3 +
      2520*CF*d*M^3*\[Omega]^3 - 336*CA*CF*d*M^3*\[Omega]^3 +
      5040*CA*CF^2*d*M^3*\[Omega]^3 - 672*CF*d^2*M^3*\[Omega]^3 -
      1344*CA*CF^2*d^2*M^3*\[Omega]^3 - 252*CF*M^3*Ys^2*\[Omega]^3 -
      504*CA*CF^2*M^3*Ys^2*\[Omega]^3 + 84*CF*d*M^3*Ys^2*\[Omega]^3 +
      168*CA*CF^2*d*M^3*Ys^2*\[Omega]^3 + 864*CF*M*\[Omega]^5 -
      576*CA*CF*M*\[Omega]^5 + 1728*CA*CF^2*M*\[Omega]^5 -
      1440*CF*d*M*\[Omega]^5 + 192*CA*CF*d*M*\[Omega]^5 -
      2880*CA*CF^2*d*M*\[Omega]^5 + 384*CF*d^2*M*\[Omega]^5 +
      768*CA*CF^2*d^2*M*\[Omega]^5 + 144*CF*M*Ys^2*\[Omega]^5 +
      288*CA*CF^2*M*Ys^2*\[Omega]^5 - 48*CF*d*M*Ys^2*\[Omega]^5 -
      96*CA*CF^2*d*M*Ys^2*\[Omega]^5 - 288*CA*CF*M^5*Ys*\[CapitalDelta][M] +
      144*CA*CF*d*M^5*Ys*\[CapitalDelta][M] + 1008*CA*CF*M^4*\[Omega]*
       \[CapitalDelta][M] - 840*CA*CF*d*M^4*\[Omega]*\[CapitalDelta][M] +
      168*CA*CF*d^2*M^4*\[Omega]*\[CapitalDelta][M] -
      1386*CF*M^4*Ys^2*\[Omega]*\[CapitalDelta][M] -
      2772*CA*CF^2*M^4*Ys^2*\[Omega]*\[CapitalDelta][M] +
      1173*CF*d*M^4*Ys^2*\[Omega]*\[CapitalDelta][M] +
      2346*CA*CF^2*d*M^4*Ys^2*\[Omega]*\[CapitalDelta][M] -
      381*CF*d^2*M^4*Ys^2*\[Omega]*\[CapitalDelta][M] -
      762*CA*CF^2*d^2*M^4*Ys^2*\[Omega]*\[CapitalDelta][M] +
      48*CF*d^3*M^4*Ys^2*\[Omega]*\[CapitalDelta][M] +
      96*CA*CF^2*d^3*M^4*Ys^2*\[Omega]*\[CapitalDelta][M] +
      288*CA*CF*M^3*Ys*\[Omega]^2*\[CapitalDelta][M] -
      144*CA*CF*d*M^3*Ys*\[Omega]^2*\[CapitalDelta][M] +
      216*CA*M^3*Ys^3*\[Omega]^2*\[CapitalDelta][M] -
      108*CA*d*M^3*Ys^3*\[Omega]^2*\[CapitalDelta][M] -
      2352*CA*CF*M^2*\[Omega]^3*\[CapitalDelta][M] +
      1960*CA*CF*d*M^2*\[Omega]^3*\[CapitalDelta][M] -
      392*CA*CF*d^2*M^2*\[Omega]^3*\[CapitalDelta][M] +
      2694*CF*M^2*Ys^2*\[Omega]^3*\[CapitalDelta][M] +
      5388*CA*CF^2*M^2*Ys^2*\[Omega]^3*\[CapitalDelta][M] -
      2449*CF*d*M^2*Ys^2*\[Omega]^3*\[CapitalDelta][M] -
      4898*CA*CF^2*d*M^2*Ys^2*\[Omega]^3*\[CapitalDelta][M] +
      853*CF*d^2*M^2*Ys^2*\[Omega]^3*\[CapitalDelta][M] +
      1706*CA*CF^2*d^2*M^2*Ys^2*\[Omega]^3*\[CapitalDelta][M] -
      112*CF*d^3*M^2*Ys^2*\[Omega]^3*\[CapitalDelta][M] -
      224*CA*CF^2*d^3*M^2*Ys^2*\[Omega]^3*\[CapitalDelta][M] -
      216*CA*M*Ys^3*\[Omega]^4*\[CapitalDelta][M] +
      108*CA*d*M*Ys^3*\[Omega]^4*\[CapitalDelta][M] +
      1344*CA*CF*\[Omega]^5*\[CapitalDelta][M] - 1120*CA*CF*d*\[Omega]^5*
       \[CapitalDelta][M] + 224*CA*CF*d^2*\[Omega]^5*\[CapitalDelta][M] -
      1128*CF*Ys^2*\[Omega]^5*\[CapitalDelta][M] - 2256*CA*CF^2*Ys^2*
       \[Omega]^5*\[CapitalDelta][M] + 1180*CF*d*Ys^2*\[Omega]^5*
       \[CapitalDelta][M] + 2360*CA*CF^2*d*Ys^2*\[Omega]^5*
       \[CapitalDelta][M] - 460*CF*d^2*Ys^2*\[Omega]^5*\[CapitalDelta][M] -
      920*CA*CF^2*d^2*Ys^2*\[Omega]^5*\[CapitalDelta][M] +
      64*CF*d^3*Ys^2*\[Omega]^5*\[CapitalDelta][M] +
      128*CA*CF^2*d^3*Ys^2*\[Omega]^5*\[CapitalDelta][M]))/
    (192*(-3 + d)*M^3*(M - \[Omega])^2*\[Omega]*(M + \[Omega])^2*
     (3*M^2 - 4*\[Omega]^2)) + (CA*(-3 + d)*g^4*j[dM23, 1, 1, 1, 1, 0, 0, 0]*
     (48*CF^2*M^5*\[Omega] - 24*CF*M^5*Ys^2*\[Omega] + 3*M^5*Ys^4*\[Omega] -
      112*CF^2*M^3*\[Omega]^3 + 56*CF*M^3*Ys^2*\[Omega]^3 -
      7*M^3*Ys^4*\[Omega]^3 + 64*CF^2*M*\[Omega]^5 -
      32*CF*M*Ys^2*\[Omega]^5 + 4*M*Ys^4*\[Omega]^5 +
      8*CF*M^5*Ys*\[CapitalDelta][M] + 96*CF*M^4*Ys^2*\[Omega]*
       \[CapitalDelta][M] - 24*CF*d*M^4*Ys^2*\[Omega]*\[CapitalDelta][M] -
      24*M^4*Ys^4*\[Omega]*\[CapitalDelta][M] + 6*d*M^4*Ys^4*\[Omega]*
       \[CapitalDelta][M] - 8*CF*M^3*Ys*\[Omega]^2*\[CapitalDelta][M] -
      6*M^3*Ys^3*\[Omega]^2*\[CapitalDelta][M] - 164*CF*M^2*Ys^2*\[Omega]^3*
       \[CapitalDelta][M] + 44*CF*d*M^2*Ys^2*\[Omega]^3*\[CapitalDelta][M] +
      41*M^2*Ys^4*\[Omega]^3*\[CapitalDelta][M] - 11*d*M^2*Ys^4*\[Omega]^3*
       \[CapitalDelta][M] + 6*M*Ys^3*\[Omega]^4*\[CapitalDelta][M] +
      48*CF*Ys^2*\[Omega]^5*\[CapitalDelta][M] - 16*CF*d*Ys^2*\[Omega]^5*
       \[CapitalDelta][M] - 12*Ys^4*\[Omega]^5*\[CapitalDelta][M] +
      4*d*Ys^4*\[Omega]^5*\[CapitalDelta][M]))/(16*M*(M - \[Omega])^2*
     \[Omega]*(M + \[Omega])^2*(3*M^2 - 4*\[Omega]^2)) -
   (g^4*j[dM210, 0, 0, 1, 1, 1, 0, 0]*(-2880*CF*M^7*\[Omega] -
      5760*CA*CF^2*M^7*\[Omega] - 312*CF*d*M^7*\[Omega] +
      1872*CA*CF*d*M^7*\[Omega] - 624*CA*CF^2*d*M^7*\[Omega] +
      1248*CF*d^2*M^7*\[Omega] - 576*CA*CF*d^2*M^7*\[Omega] +
      2496*CA*CF^2*d^2*M^7*\[Omega] + 324*CA*M^7*Ys^2*\[Omega] -
      414*CF*M^7*Ys^2*\[Omega] - 828*CA*CF^2*M^7*Ys^2*\[Omega] -
      486*CA*d*M^7*Ys^2*\[Omega] + 909*CF*d*M^7*Ys^2*\[Omega] +
      1818*CA*CF^2*d*M^7*Ys^2*\[Omega] + 162*CA*d^2*M^7*Ys^2*\[Omega] -
      639*CF*d^2*M^7*Ys^2*\[Omega] - 1278*CA*CF^2*d^2*M^7*Ys^2*\[Omega] +
      144*CF*d^3*M^7*Ys^2*\[Omega] + 288*CA*CF^2*d^3*M^7*Ys^2*\[Omega] +
      10752*CF*M^5*\[Omega]^3 - 1152*CA*CF*M^5*\[Omega]^3 +
      21504*CA*CF^2*M^5*\[Omega]^3 - 688*CF*d*M^5*\[Omega]^3 -
      4512*CA*CF*d*M^5*\[Omega]^3 - 1376*CA*CF^2*d*M^5*\[Omega]^3 -
      3584*CF*d^2*M^5*\[Omega]^3 + 1344*CA*CF*d^2*M^5*\[Omega]^3 -
      7168*CA*CF^2*d^2*M^5*\[Omega]^3 - 756*CA*M^5*Ys^2*\[Omega]^3 +
      966*CF*M^5*Ys^2*\[Omega]^3 + 1932*CA*CF^2*M^5*Ys^2*\[Omega]^3 +
      1134*CA*d*M^5*Ys^2*\[Omega]^3 - 2121*CF*d*M^5*Ys^2*\[Omega]^3 -
      4242*CA*CF^2*d*M^5*Ys^2*\[Omega]^3 - 378*CA*d^2*M^5*Ys^2*\[Omega]^3 +
      1491*CF*d^2*M^5*Ys^2*\[Omega]^3 + 2982*CA*CF^2*d^2*M^5*Ys^2*
       \[Omega]^3 - 336*CF*d^3*M^5*Ys^2*\[Omega]^3 - 672*CA*CF^2*d^3*M^5*Ys^2*
       \[Omega]^3 - 13248*CF*M^3*\[Omega]^5 + 2688*CA*CF*M^3*\[Omega]^5 -
      26496*CA*CF^2*M^3*\[Omega]^5 + 2888*CF*d*M^3*\[Omega]^5 +
      2832*CA*CF*d*M^3*\[Omega]^5 + 5776*CA*CF^2*d*M^3*\[Omega]^5 +
      3232*CF*d^2*M^3*\[Omega]^5 - 768*CA*CF*d^2*M^3*\[Omega]^5 +
      6464*CA*CF^2*d^2*M^3*\[Omega]^5 + 432*CA*M^3*Ys^2*\[Omega]^5 -
      552*CF*M^3*Ys^2*\[Omega]^5 - 1104*CA*CF^2*M^3*Ys^2*\[Omega]^5 -
      648*CA*d*M^3*Ys^2*\[Omega]^5 + 1212*CF*d*M^3*Ys^2*\[Omega]^5 +
      2424*CA*CF^2*d*M^3*Ys^2*\[Omega]^5 + 216*CA*d^2*M^3*Ys^2*\[Omega]^5 -
      852*CF*d^2*M^3*Ys^2*\[Omega]^5 - 1704*CA*CF^2*d^2*M^3*Ys^2*\[Omega]^5 +
      192*CF*d^3*M^3*Ys^2*\[Omega]^5 + 384*CA*CF^2*d^3*M^3*Ys^2*\[Omega]^5 +
      5376*CF*M*\[Omega]^7 - 1536*CA*CF*M*\[Omega]^7 +
      10752*CA*CF^2*M*\[Omega]^7 - 1888*CF*d*M*\[Omega]^7 -
      192*CA*CF*d*M*\[Omega]^7 - 3776*CA*CF^2*d*M*\[Omega]^7 -
      896*CF*d^2*M*\[Omega]^7 - 1792*CA*CF^2*d^2*M*\[Omega]^7 -
      768*CA*CF*M^7*Ys*\[CapitalDelta][M] + 1152*CA*CF*d*M^7*Ys*
       \[CapitalDelta][M] - 384*CA*CF*d^2*M^7*Ys*\[CapitalDelta][M] +
      1728*CA*CF*M^6*\[Omega]*\[CapitalDelta][M] - 3744*CA*CF*d*M^6*\[Omega]*
       \[CapitalDelta][M] + 2400*CA*CF*d^2*M^6*\[Omega]*\[CapitalDelta][M] -
      384*CA*CF*d^3*M^6*\[Omega]*\[CapitalDelta][M] -
      2916*CA*M^6*Ys^2*\[Omega]*\[CapitalDelta][M] +
      2646*CF*M^6*Ys^2*\[Omega]*\[CapitalDelta][M] +
      5292*CA*CF^2*M^6*Ys^2*\[Omega]*\[CapitalDelta][M] +
      5238*CA*d*M^6*Ys^2*\[Omega]*\[CapitalDelta][M] -
      7113*CF*d*M^6*Ys^2*\[Omega]*\[CapitalDelta][M] -
      14226*CA*CF^2*d*M^6*Ys^2*\[Omega]*\[CapitalDelta][M] -
      2754*CA*d^2*M^6*Ys^2*\[Omega]*\[CapitalDelta][M] +
      6423*CF*d^2*M^6*Ys^2*\[Omega]*\[CapitalDelta][M] +
      12846*CA*CF^2*d^2*M^6*Ys^2*\[Omega]*\[CapitalDelta][M] +
      432*CA*d^3*M^6*Ys^2*\[Omega]*\[CapitalDelta][M] -
      2148*CF*d^3*M^6*Ys^2*\[Omega]*\[CapitalDelta][M] -
      4296*CA*CF^2*d^3*M^6*Ys^2*\[Omega]*\[CapitalDelta][M] +
      192*CF*d^4*M^6*Ys^2*\[Omega]*\[CapitalDelta][M] +
      384*CA*CF^2*d^4*M^6*Ys^2*\[Omega]*\[CapitalDelta][M] +
      2304*CA*CF*M^5*Ys*\[Omega]^2*\[CapitalDelta][M] -
      3456*CA*CF*d*M^5*Ys*\[Omega]^2*\[CapitalDelta][M] +
      1152*CA*CF*d^2*M^5*Ys*\[Omega]^2*\[CapitalDelta][M] -
      3456*CA*CF*M^4*\[Omega]^3*\[CapitalDelta][M] +
      8256*CA*CF*d*M^4*\[Omega]^3*\[CapitalDelta][M] -
      5696*CA*CF*d^2*M^4*\[Omega]^3*\[CapitalDelta][M] +
      896*CA*CF*d^3*M^4*\[Omega]^3*\[CapitalDelta][M] +
      5184*CA*M^4*Ys^2*\[Omega]^3*\[CapitalDelta][M] -
      4104*CF*M^4*Ys^2*\[Omega]^3*\[CapitalDelta][M] -
      8208*CA*CF^2*M^4*Ys^2*\[Omega]^3*\[CapitalDelta][M] -
      9468*CA*d*M^4*Ys^2*\[Omega]^3*\[CapitalDelta][M] +
      11638*CF*d*M^4*Ys^2*\[Omega]^3*\[CapitalDelta][M] +
      23276*CA*CF^2*d*M^4*Ys^2*\[Omega]^3*\[CapitalDelta][M] +
      5130*CA*d^2*M^4*Ys^2*\[Omega]^3*\[CapitalDelta][M] -
      10883*CF*d^2*M^4*Ys^2*\[Omega]^3*\[CapitalDelta][M] -
      21766*CA*CF^2*d^2*M^4*Ys^2*\[Omega]^3*\[CapitalDelta][M] -
      846*CA*d^3*M^4*Ys^2*\[Omega]^3*\[CapitalDelta][M] +
      3653*CF*d^3*M^4*Ys^2*\[Omega]^3*\[CapitalDelta][M] +
      7306*CA*CF^2*d^3*M^4*Ys^2*\[Omega]^3*\[CapitalDelta][M] -
      304*CF*d^4*M^4*Ys^2*\[Omega]^3*\[CapitalDelta][M] -
      608*CA*CF^2*d^4*M^4*Ys^2*\[Omega]^3*\[CapitalDelta][M] -
      1536*CA*CF*M^3*Ys*\[Omega]^4*\[CapitalDelta][M] +
      2304*CA*CF*d*M^3*Ys*\[Omega]^4*\[CapitalDelta][M] -
      768*CA*CF*d^2*M^3*Ys*\[Omega]^4*\[CapitalDelta][M] +
      960*CA*CF*M^2*\[Omega]^5*\[CapitalDelta][M] -
      3872*CA*CF*d*M^2*\[Omega]^5*\[CapitalDelta][M] +
      3424*CA*CF*d^2*M^2*\[Omega]^5*\[CapitalDelta][M] -
      512*CA*CF*d^3*M^2*\[Omega]^5*\[CapitalDelta][M] -
      1728*CA*M^2*Ys^2*\[Omega]^5*\[CapitalDelta][M] +
      768*CF*M^2*Ys^2*\[Omega]^5*\[CapitalDelta][M] +
      1536*CA*CF^2*M^2*Ys^2*\[Omega]^5*\[CapitalDelta][M] +
      3312*CA*d*M^2*Ys^2*\[Omega]^5*\[CapitalDelta][M] -
      2872*CF*d*M^2*Ys^2*\[Omega]^5*\[CapitalDelta][M] -
      5744*CA*CF^2*d*M^2*Ys^2*\[Omega]^5*\[CapitalDelta][M] -
      1944*CA*d^2*M^2*Ys^2*\[Omega]^5*\[CapitalDelta][M] +
      3092*CF*d^2*M^2*Ys^2*\[Omega]^5*\[CapitalDelta][M] +
      6184*CA*CF^2*d^2*M^2*Ys^2*\[Omega]^5*\[CapitalDelta][M] +
      360*CA*d^3*M^2*Ys^2*\[Omega]^5*\[CapitalDelta][M] -
      1052*CF*d^3*M^2*Ys^2*\[Omega]^5*\[CapitalDelta][M] -
      2104*CA*CF^2*d^3*M^2*Ys^2*\[Omega]^5*\[CapitalDelta][M] +
      64*CF*d^4*M^2*Ys^2*\[Omega]^5*\[CapitalDelta][M] +
      128*CA*CF^2*d^4*M^2*Ys^2*\[Omega]^5*\[CapitalDelta][M] +
      768*CA*CF*\[Omega]^7*\[CapitalDelta][M] - 640*CA*CF*d*\[Omega]^7*
       \[CapitalDelta][M] - 128*CA*CF*d^2*\[Omega]^7*\[CapitalDelta][M]))/
    (384*(-1 + d)*M^3*(M - \[Omega])^2*\[Omega]*(M + \[Omega])^2*
     (3*M^2 - 4*\[Omega]^2)) - (CA*g^4*j[dM23, 2, 1, 0, 1, 0, 0, 0]*
     (576*CF^2*M^7*\[Omega] - 288*CF*M^7*Ys^2*\[Omega] +
      36*M^7*Ys^4*\[Omega] - 1488*CF^2*M^5*\[Omega]^3 +
      744*CF*M^5*Ys^2*\[Omega]^3 - 93*M^5*Ys^4*\[Omega]^3 +
      1104*CF^2*M^3*\[Omega]^5 - 552*CF*M^3*Ys^2*\[Omega]^5 +
      69*M^3*Ys^4*\[Omega]^5 - 192*CF^2*M*\[Omega]^7 +
      96*CF*M*Ys^2*\[Omega]^7 - 12*M*Ys^4*\[Omega]^7 +
      144*CF*M^7*Ys*\[CapitalDelta][M] + 1080*CF*M^6*Ys^2*\[Omega]*
       \[CapitalDelta][M] - 288*CF*d*M^6*Ys^2*\[Omega]*\[CapitalDelta][M] -
      270*M^6*Ys^4*\[Omega]*\[CapitalDelta][M] + 72*d*M^6*Ys^4*\[Omega]*
       \[CapitalDelta][M] - 152*CF*M^5*Ys*\[Omega]^2*\[CapitalDelta][M] -
      90*M^5*Ys^3*\[Omega]^2*\[CapitalDelta][M] - 2124*CF*M^4*Ys^2*\[Omega]^3*
       \[CapitalDelta][M] + 600*CF*d*M^4*Ys^2*\[Omega]^3*\[CapitalDelta][M] +
      531*M^4*Ys^4*\[Omega]^3*\[CapitalDelta][M] - 150*d*M^4*Ys^4*\[Omega]^3*
       \[CapitalDelta][M] + 40*CF*M^3*Ys*\[Omega]^4*\[CapitalDelta][M] +
      54*M^3*Ys^3*\[Omega]^4*\[CapitalDelta][M] + 1056*CF*M^2*Ys^2*\[Omega]^5*
       \[CapitalDelta][M] - 324*CF*d*M^2*Ys^2*\[Omega]^5*\[CapitalDelta][M] -
      264*M^2*Ys^4*\[Omega]^5*\[CapitalDelta][M] + 81*d*M^2*Ys^4*\[Omega]^5*
       \[CapitalDelta][M] - 32*CF*M*Ys*\[Omega]^6*\[CapitalDelta][M] +
      36*M*Ys^3*\[Omega]^6*\[CapitalDelta][M] - 192*CF*Ys^2*\[Omega]^7*
       \[CapitalDelta][M] + 48*CF*d*Ys^2*\[Omega]^7*\[CapitalDelta][M] +
      48*Ys^4*\[Omega]^7*\[CapitalDelta][M] - 12*d*Ys^4*\[Omega]^7*
       \[CapitalDelta][M]))/(24*M*(M - \[Omega])^2*\[Omega]^2*
     (M + \[Omega])^2*(3*M^2 - 4*\[Omega]^2)) -
   (g^4*j[dM210, 2, 0, 1, 0, 1, 0, 0]*(-25056*CF*M^9 + 7488*CA*CF*M^9 -
      50112*CA*CF^2*M^9 + 17280*CF*d*M^9 - 2304*CA*CF*d*M^9 +
      34560*CA*CF^2*d*M^9 - 648*CA*M^9*Ys^2 + 828*CF*M^9*Ys^2 +
      1656*CA*CF^2*M^9*Ys^2 + 648*CA*d*M^9*Ys^2 - 1404*CF*d*M^9*Ys^2 -
      2808*CA*CF^2*d*M^9*Ys^2 + 576*CF*d^2*M^9*Ys^2 +
      1152*CA*CF^2*d^2*M^9*Ys^2 + 87480*CF*M^7*\[Omega]^2 -
      24528*CA*CF*M^7*\[Omega]^2 + 174960*CA*CF^2*M^7*\[Omega]^2 -
      59616*CF*d*M^7*\[Omega]^2 + 5952*CA*CF*d*M^7*\[Omega]^2 -
      119232*CA*CF^2*d*M^7*\[Omega]^2 + 1674*CA*M^7*Ys^2*\[Omega]^2 -
      2139*CF*M^7*Ys^2*\[Omega]^2 - 4278*CA*CF^2*M^7*Ys^2*\[Omega]^2 -
      1674*CA*d*M^7*Ys^2*\[Omega]^2 + 3627*CF*d*M^7*Ys^2*\[Omega]^2 +
      7254*CA*CF^2*d*M^7*Ys^2*\[Omega]^2 - 1488*CF*d^2*M^7*Ys^2*\[Omega]^2 -
      2976*CA*CF^2*d^2*M^7*Ys^2*\[Omega]^2 - 106800*CF*M^5*\[Omega]^4 +
      27744*CA*CF*M^5*\[Omega]^4 - 213600*CA*CF^2*M^5*\[Omega]^4 +
      71808*CF*d*M^5*\[Omega]^4 - 4416*CA*CF*d*M^5*\[Omega]^4 +
      143616*CA*CF^2*d*M^5*\[Omega]^4 - 1242*CA*M^5*Ys^2*\[Omega]^4 +
      1587*CF*M^5*Ys^2*\[Omega]^4 + 3174*CA*CF^2*M^5*Ys^2*\[Omega]^4 +
      1242*CA*d*M^5*Ys^2*\[Omega]^4 - 2691*CF*d*M^5*Ys^2*\[Omega]^4 -
      5382*CA*CF^2*d*M^5*Ys^2*\[Omega]^4 + 1104*CF*d^2*M^5*Ys^2*\[Omega]^4 +
      2208*CA*CF^2*d^2*M^5*Ys^2*\[Omega]^4 + 51960*CF*M^3*\[Omega]^6 -
      12432*CA*CF*M^3*\[Omega]^6 + 103920*CA*CF^2*M^3*\[Omega]^6 -
      34464*CF*d*M^3*\[Omega]^6 + 768*CA*CF*d*M^3*\[Omega]^6 -
      68928*CA*CF^2*d*M^3*\[Omega]^6 + 216*CA*M^3*Ys^2*\[Omega]^6 -
      276*CF*M^3*Ys^2*\[Omega]^6 - 552*CA*CF^2*M^3*Ys^2*\[Omega]^6 -
      216*CA*d*M^3*Ys^2*\[Omega]^6 + 468*CF*d*M^3*Ys^2*\[Omega]^6 +
      936*CA*CF^2*d*M^3*Ys^2*\[Omega]^6 - 192*CF*d^2*M^3*Ys^2*\[Omega]^6 -
      384*CA*CF^2*d^2*M^3*Ys^2*\[Omega]^6 - 7584*CF*M*\[Omega]^8 +
      1728*CA*CF*M*\[Omega]^8 - 15168*CA*CF^2*M*\[Omega]^8 +
      4992*CF*d*M*\[Omega]^8 + 9984*CA*CF^2*d*M*\[Omega]^8 -
      7680*CA*CF*M^8*\[CapitalDelta][M] + 9216*CA*CF*d*M^8*
       \[CapitalDelta][M] - 1536*CA*CF*d^2*M^8*\[CapitalDelta][M] +
      4212*CA*M^8*Ys^2*\[CapitalDelta][M] - 3084*CF*M^8*Ys^2*
       \[CapitalDelta][M] - 6168*CA*CF^2*M^8*Ys^2*\[CapitalDelta][M] -
      5508*CA*d*M^8*Ys^2*\[CapitalDelta][M] + 7284*CF*d*M^8*Ys^2*
       \[CapitalDelta][M] + 14568*CA*CF^2*d*M^8*Ys^2*\[CapitalDelta][M] +
      1296*CA*d^2*M^8*Ys^2*\[CapitalDelta][M] - 4584*CF*d^2*M^8*Ys^2*
       \[CapitalDelta][M] - 9168*CA*CF^2*d^2*M^8*Ys^2*\[CapitalDelta][M] +
      384*CF*d^3*M^8*Ys^2*\[CapitalDelta][M] + 768*CA*CF^2*d^3*M^8*Ys^2*
       \[CapitalDelta][M] + 96*CA*CF*M^7*Ys*\[Omega]*\[CapitalDelta][M] -
      96*CA*CF*d*M^7*Ys*\[Omega]*\[CapitalDelta][M] +
      22864*CA*CF*M^6*\[Omega]^2*\[CapitalDelta][M] -
      26832*CA*CF*d*M^6*\[Omega]^2*\[CapitalDelta][M] +
      3968*CA*CF*d^2*M^6*\[Omega]^2*\[CapitalDelta][M] -
      7722*CA*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] +
      3827*CF*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] +
      7654*CA*CF^2*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] +
      10422*CA*d*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] -
      10969*CF*d*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] -
      21938*CA*CF^2*d*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] -
      2700*CA*d^2*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] +
      7558*CF*d^2*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] +
      15116*CA*CF^2*d^2*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] -
      416*CF*d^3*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] -
      832*CA*CF^2*d^3*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] -
      1056*CA*CF*M^5*Ys*\[Omega]^3*\[CapitalDelta][M] +
      1056*CA*CF*d*M^5*Ys*\[Omega]^3*\[CapitalDelta][M] -
      22496*CA*CF*M^4*\[Omega]^4*\[CapitalDelta][M] +
      25440*CA*CF*d*M^4*\[Omega]^4*\[CapitalDelta][M] -
      2944*CA*CF*d^2*M^4*\[Omega]^4*\[CapitalDelta][M] +
      3132*CA*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] +
      644*CF*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] +
      1288*CA*CF^2*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] -
      4590*CA*d*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] +
      1535*CF*d*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] +
      3070*CA*CF^2*d*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] +
      1458*CA*d^2*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] -
      2003*CF*d^2*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] -
      4006*CA*CF^2*d^2*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] -
      176*CF*d^3*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] -
      352*CA*CF^2*d^3*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] +
      960*CA*CF*M^3*Ys*\[Omega]^5*\[CapitalDelta][M] -
      960*CA*CF*d*M^3*Ys*\[Omega]^5*\[CapitalDelta][M] +
      8272*CA*CF*M^2*\[Omega]^6*\[CapitalDelta][M] -
      8784*CA*CF*d*M^2*\[Omega]^6*\[CapitalDelta][M] +
      512*CA*CF*d^2*M^2*\[Omega]^6*\[CapitalDelta][M] -
      432*CA*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] -
      352*CF*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] -
      704*CA*CF^2*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] +
      648*CA*d*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] +
      188*CF*d*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] +
      376*CA*CF^2*d*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] -
      216*CA*d^2*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] +
      100*CF*d^2*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] +
      200*CA*CF^2*d^2*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] +
      64*CF*d^3*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] +
      128*CA*CF^2*d^3*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] -
      960*CA*CF*\[Omega]^8*\[CapitalDelta][M] + 960*CA*CF*d*\[Omega]^8*
       \[CapitalDelta][M]))/(1152*(-1 + d)*M^5*(M - \[Omega])^2*
     (M + \[Omega])^2*(3*M^2 - 4*\[Omega]^2)) +
   (g^4*j[dM210, 1, 0, 1, 1, 1, 0, 0]*(25272*CF*M^9 - 9936*CA*CF*M^9 +
      50544*CA*CF^2*M^9 - 24624*CF*d*M^9 + 7200*CA*CF*d*M^9 -
      49248*CA*CF^2*d*M^9 + 5184*CF*d^2*M^9 - 1152*CA*CF*d^2*M^9 +
      10368*CA*CF^2*d^2*M^9 + 1458*CA*M^9*Ys^2 - 999*CF*M^9*Ys^2 -
      1998*CA*CF^2*M^9*Ys^2 - 1782*CA*d*M^9*Ys^2 + 2709*CF*d*M^9*Ys^2 +
      5418*CA*CF^2*d*M^9*Ys^2 + 324*CA*d^2*M^9*Ys^2 - 1998*CF*d^2*M^9*Ys^2 -
      3996*CA*CF^2*d^2*M^9*Ys^2 + 288*CF*d^3*M^9*Ys^2 +
      576*CA*CF^2*d^3*M^9*Ys^2 - 91152*CF*M^7*\[Omega]^2 +
      31392*CA*CF*M^7*\[Omega]^2 - 182304*CA*CF^2*M^7*\[Omega]^2 +
      79416*CF*d*M^7*\[Omega]^2 - 16656*CA*CF*d*M^7*\[Omega]^2 +
      158832*CA*CF^2*d*M^7*\[Omega]^2 - 13536*CF*d^2*M^7*\[Omega]^2 +
      2112*CA*CF*d^2*M^7*\[Omega]^2 - 27072*CA*CF^2*d^2*M^7*\[Omega]^2 -
      3402*CA*M^7*Ys^2*\[Omega]^2 + 1467*CF*M^7*Ys^2*\[Omega]^2 +
      2934*CA*CF^2*M^7*Ys^2*\[Omega]^2 + 3996*CA*d*M^7*Ys^2*\[Omega]^2 -
      5250*CF*d*M^7*Ys^2*\[Omega]^2 - 10500*CA*CF^2*d*M^7*Ys^2*\[Omega]^2 -
      594*CA*d^2*M^7*Ys^2*\[Omega]^2 + 4311*CF*d^2*M^7*Ys^2*\[Omega]^2 +
      8622*CA*CF^2*d^2*M^7*Ys^2*\[Omega]^2 - 528*CF*d^3*M^7*Ys^2*\[Omega]^2 -
      1056*CA*CF^2*d^3*M^7*Ys^2*\[Omega]^2 + 120888*CF*M^5*\[Omega]^4 -
      35856*CA*CF*M^5*\[Omega]^4 + 241776*CA*CF^2*M^5*\[Omega]^4 -
      88320*CF*d*M^5*\[Omega]^4 + 8832*CA*CF*d*M^5*\[Omega]^4 -
      176640*CA*CF^2*d*M^5*\[Omega]^4 + 8256*CF*d^2*M^5*\[Omega]^4 -
      192*CA*CF*d^2*M^5*\[Omega]^4 + 16512*CA*CF^2*d^2*M^5*\[Omega]^4 +
      1944*CA*M^5*Ys^2*\[Omega]^4 + 684*CF*M^5*Ys^2*\[Omega]^4 +
      1368*CA*CF^2*M^5*Ys^2*\[Omega]^4 - 1998*CA*d*M^5*Ys^2*\[Omega]^4 +
      1113*CF*d*M^5*Ys^2*\[Omega]^4 + 2226*CA*CF^2*d*M^5*Ys^2*\[Omega]^4 +
      54*CA*d^2*M^5*Ys^2*\[Omega]^4 - 1845*CF*d^2*M^5*Ys^2*\[Omega]^4 -
      3690*CA*CF^2*d^2*M^5*Ys^2*\[Omega]^4 + 48*CF*d^3*M^5*Ys^2*\[Omega]^4 +
      96*CA*CF^2*d^3*M^5*Ys^2*\[Omega]^4 - 71136*CF*M^3*\[Omega]^6 +
      19008*CA*CF*M^3*\[Omega]^6 - 142272*CA*CF^2*M^3*\[Omega]^6 +
      39192*CF*d*M^3*\[Omega]^6 + 1200*CA*CF*d*M^3*\[Omega]^6 +
      78384*CA*CF^2*d*M^3*\[Omega]^6 + 2784*CF*d^2*M^3*\[Omega]^6 -
      768*CA*CF*d^2*M^3*\[Omega]^6 + 5568*CA*CF^2*d^2*M^3*\[Omega]^6 -
      1152*CF*M^3*Ys^2*\[Omega]^6 - 2304*CA*CF^2*M^3*Ys^2*\[Omega]^6 -
      216*CA*d*M^3*Ys^2*\[Omega]^6 + 1428*CF*d*M^3*Ys^2*\[Omega]^6 +
      2856*CA*CF^2*d*M^3*Ys^2*\[Omega]^6 + 216*CA*d^2*M^3*Ys^2*\[Omega]^6 -
      468*CF*d^2*M^3*Ys^2*\[Omega]^6 - 936*CA*CF^2*d^2*M^3*Ys^2*\[Omega]^6 +
      192*CF*d^3*M^3*Ys^2*\[Omega]^6 + 384*CA*CF^2*d^3*M^3*Ys^2*\[Omega]^6 +
      16128*CF*M*\[Omega]^8 - 4608*CA*CF*M*\[Omega]^8 +
      32256*CA*CF^2*M*\[Omega]^8 - 5664*CF*d*M*\[Omega]^8 -
      576*CA*CF*d*M*\[Omega]^8 - 11328*CA*CF^2*d*M*\[Omega]^8 -
      2688*CF*d^2*M*\[Omega]^8 - 5376*CA*CF^2*d^2*M*\[Omega]^8 +
      10656*CA*CF*M^8*\[CapitalDelta][M] - 16224*CA*CF*d*M^8*
       \[CapitalDelta][M] + 6336*CA*CF*d^2*M^8*\[CapitalDelta][M] -
      768*CA*CF*d^3*M^8*\[CapitalDelta][M] - 7290*CA*M^8*Ys^2*
       \[CapitalDelta][M] + 6111*CF*M^8*Ys^2*\[CapitalDelta][M] +
      12222*CA*CF^2*M^8*Ys^2*\[CapitalDelta][M] + 11826*CA*d*M^8*Ys^2*
       \[CapitalDelta][M] - 16527*CF*d*M^8*Ys^2*\[CapitalDelta][M] -
      33054*CA*CF^2*d*M^8*Ys^2*\[CapitalDelta][M] - 5184*CA*d^2*M^8*Ys^2*
       \[CapitalDelta][M] + 13380*CF*d^2*M^8*Ys^2*\[CapitalDelta][M] +
      26760*CA*CF^2*d^2*M^8*Ys^2*\[CapitalDelta][M] +
      648*CA*d^3*M^8*Ys^2*\[CapitalDelta][M] - 3156*CF*d^3*M^8*Ys^2*
       \[CapitalDelta][M] - 6312*CA*CF^2*d^3*M^8*Ys^2*\[CapitalDelta][M] +
      192*CF*d^4*M^8*Ys^2*\[CapitalDelta][M] + 384*CA*CF^2*d^4*M^8*Ys^2*
       \[CapitalDelta][M] + 12672*CA*CF*M^7*Ys*\[Omega]*\[CapitalDelta][M] -
      16896*CA*CF*d*M^7*Ys*\[Omega]*\[CapitalDelta][M] +
      4224*CA*CF*d^2*M^7*Ys*\[Omega]*\[CapitalDelta][M] -
      2592*CA*M^7*Ys^3*\[Omega]*\[CapitalDelta][M] +
      3456*CA*d*M^7*Ys^3*\[Omega]*\[CapitalDelta][M] -
      864*CA*d^2*M^7*Ys^3*\[Omega]*\[CapitalDelta][M] -
      26880*CA*CF*M^6*\[Omega]^2*\[CapitalDelta][M] +
      38240*CA*CF*d*M^6*\[Omega]^2*\[CapitalDelta][M] -
      12768*CA*CF*d^2*M^6*\[Omega]^2*\[CapitalDelta][M] +
      1408*CA*CF*d^3*M^6*\[Omega]^2*\[CapitalDelta][M] +
      9720*CA*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] -
      6600*CF*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] -
      13200*CA*CF^2*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] -
      16092*CA*d*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] +
      21286*CF*d*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] +
      42572*CA*CF^2*d*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] +
      7236*CA*d^2*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] -
      17690*CF*d^2*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] -
      35380*CA*CF^2*d^2*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] -
      864*CA*d^3*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] +
      3068*CF*d^3*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] +
      6136*CA*CF^2*d^3*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] -
      64*CF*d^4*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] -
      128*CA*CF^2*d^4*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] -
      21888*CA*CF*M^5*Ys*\[Omega]^3*\[CapitalDelta][M] +
      29184*CA*CF*d*M^5*Ys*\[Omega]^3*\[CapitalDelta][M] -
      7296*CA*CF*d^2*M^5*Ys*\[Omega]^3*\[CapitalDelta][M] +
      2592*CA*M^5*Ys^3*\[Omega]^3*\[CapitalDelta][M] -
      3456*CA*d*M^5*Ys^3*\[Omega]^3*\[CapitalDelta][M] +
      864*CA*d^2*M^5*Ys^3*\[Omega]^3*\[CapitalDelta][M] +
      20640*CA*CF*M^4*\[Omega]^4*\[CapitalDelta][M] -
      23968*CA*CF*d*M^4*\[Omega]^4*\[CapitalDelta][M] +
      3456*CA*CF*d^2*M^4*\[Omega]^4*\[CapitalDelta][M] -
      128*CA*CF*d^3*M^4*\[Omega]^4*\[CapitalDelta][M] -
      408*CF*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] -
      816*CA*CF^2*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] +
      108*CA*d*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] -
      2486*CF*d*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] -
      4972*CA*CF^2*d*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] +
      54*CA*d^2*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] +
      1795*CF*d^2*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] +
      3590*CA*CF^2*d^2*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] -
      162*CA*d^3*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] +
      1307*CF*d^3*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] +
      2614*CA*CF^2*d^3*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] -
      208*CF*d^4*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] -
      416*CA*CF^2*d^4*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] +
      9216*CA*CF*M^3*Ys*\[Omega]^5*\[CapitalDelta][M] -
      12288*CA*CF*d*M^3*Ys*\[Omega]^5*\[CapitalDelta][M] +
      3072*CA*CF*d^2*M^3*Ys*\[Omega]^5*\[CapitalDelta][M] -
      6720*CA*CF*M^2*\[Omega]^6*\[CapitalDelta][M] +
      3872*CA*CF*d*M^2*\[Omega]^6*\[CapitalDelta][M] +
      3360*CA*CF*d^2*M^2*\[Omega]^6*\[CapitalDelta][M] -
      512*CA*CF*d^3*M^2*\[Omega]^6*\[CapitalDelta][M] -
      2208*CF*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] -
      4416*CA*CF^2*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] +
      432*CA*d*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] +
      4648*CF*d*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] +
      9296*CA*CF^2*d*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] -
      648*CA*d^2*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] -
      2660*CF*d^2*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] -
      5320*CA*CF^2*d^2*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] +
      216*CA*d^3*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] +
      284*CF*d^3*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] +
      568*CA*CF^2*d^3*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] -
      64*CF*d^4*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] -
      128*CA*CF^2*d^4*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] +
      2304*CA*CF*\[Omega]^8*\[CapitalDelta][M] - 1920*CA*CF*d*\[Omega]^8*
       \[CapitalDelta][M] - 384*CA*CF*d^2*\[Omega]^8*\[CapitalDelta][M]))/
    (1152*(-1 + d)*M^3*(M - \[Omega])^2*\[Omega]*(M + \[Omega])^2*
     (3*M^2 - 4*\[Omega]^2)) + (g^4*j[dM210, 1, 0, 0, 1, 1, 0, 0]*
     (13608*CF*M^9 - 3312*CA*CF*M^9 + 30672*CA*CF^2*M^9 - 15984*CF*d*M^9 +
      2592*CA*CF*d*M^9 - 37152*CA*CF^2*d*M^9 + 4320*CF*d^2*M^9 -
      576*CA*CF*d^2*M^9 + 10368*CA*CF^2*d^2*M^9 + 324*CA*M^9*Ys^2 -
      738*CF*M^9*Ys^2 - 1728*CA*CF*M^9*Ys^2 - 1476*CA*CF^2*M^9*Ys^2 -
      486*CA*d*M^9*Ys^2 + 1341*CF*d*M^9*Ys^2 + 2592*CA*CF*d*M^9*Ys^2 +
      2682*CA*CF^2*d*M^9*Ys^2 + 162*CA*d^2*M^9*Ys^2 - 747*CF*d^2*M^9*Ys^2 -
      864*CA*CF*d^2*M^9*Ys^2 - 1494*CA*CF^2*d^2*M^9*Ys^2 +
      144*CF*d^3*M^9*Ys^2 + 288*CA*CF^2*d^3*M^9*Ys^2 + 216*CA*M^9*Ys^4 -
      324*CA*d*M^9*Ys^4 + 108*CA*d^2*M^9*Ys^4 - 58680*CF*M^7*\[Omega]^2 +
      14928*CA*CF*M^7*\[Omega]^2 - 128880*CA*CF^2*M^7*\[Omega]^2 +
      71640*CF*d*M^7*\[Omega]^2 - 11664*CA*CF*d*M^7*\[Omega]^2 +
      160560*CA*CF^2*d*M^7*\[Omega]^2 - 22248*CF*d^2*M^7*\[Omega]^2 +
      2352*CA*CF*d^2*M^7*\[Omega]^2 - 50256*CA*CF^2*d^2*M^7*\[Omega]^2 +
      864*CF*d^3*M^7*\[Omega]^2 + 1728*CA*CF^2*d^3*M^7*\[Omega]^2 -
      1080*CA*M^7*Ys^2*\[Omega]^2 + 2136*CF*M^7*Ys^2*\[Omega]^2 +
      5760*CA*CF*M^7*Ys^2*\[Omega]^2 + 4272*CA*CF^2*M^7*Ys^2*\[Omega]^2 +
      1620*CA*d*M^7*Ys^2*\[Omega]^2 - 4038*CF*d*M^7*Ys^2*\[Omega]^2 -
      8640*CA*CF*d*M^7*Ys^2*\[Omega]^2 - 8076*CA*CF^2*d*M^7*Ys^2*\[Omega]^2 -
      540*CA*d^2*M^7*Ys^2*\[Omega]^2 + 2382*CF*d^2*M^7*Ys^2*\[Omega]^2 +
      2880*CA*CF*d^2*M^7*Ys^2*\[Omega]^2 + 4764*CA*CF^2*d^2*M^7*Ys^2*
       \[Omega]^2 - 480*CF*d^3*M^7*Ys^2*\[Omega]^2 - 960*CA*CF^2*d^3*M^7*Ys^2*
       \[Omega]^2 - 720*CA*M^7*Ys^4*\[Omega]^2 + 1080*CA*d*M^7*Ys^4*
       \[Omega]^2 - 360*CA*d^2*M^7*Ys^4*\[Omega]^2 +
      92352*CF*M^5*\[Omega]^4 - 23808*CA*CF*M^5*\[Omega]^4 +
      197376*CA*CF^2*M^5*\[Omega]^4 - 114624*CF*d*M^5*\[Omega]^4 +
      17856*CA*CF*d*M^5*\[Omega]^4 - 248256*CA*CF^2*d*M^5*\[Omega]^4 +
      37896*CF*d^2*M^5*\[Omega]^4 - 3120*CA*CF*d^2*M^5*\[Omega]^4 +
      82128*CA*CF^2*d^2*M^5*\[Omega]^4 - 2016*CF*d^3*M^5*\[Omega]^4 -
      4032*CA*CF^2*d^3*M^5*\[Omega]^4 + 1188*CA*M^5*Ys^2*\[Omega]^4 -
      1950*CF*M^5*Ys^2*\[Omega]^4 - 6336*CA*CF*M^5*Ys^2*\[Omega]^4 -
      3900*CA*CF^2*M^5*Ys^2*\[Omega]^4 - 1782*CA*d*M^5*Ys^2*\[Omega]^4 +
      3909*CF*d*M^5*Ys^2*\[Omega]^4 + 9504*CA*CF*d*M^5*Ys^2*\[Omega]^4 +
      7818*CA*CF^2*d*M^5*Ys^2*\[Omega]^4 + 594*CA*d^2*M^5*Ys^2*\[Omega]^4 -
      2487*CF*d^2*M^5*Ys^2*\[Omega]^4 - 3168*CA*CF*d^2*M^5*Ys^2*\[Omega]^4 -
      4974*CA*CF^2*d^2*M^5*Ys^2*\[Omega]^4 + 528*CF*d^3*M^5*Ys^2*\[Omega]^4 +
      1056*CA*CF^2*d^3*M^5*Ys^2*\[Omega]^4 + 792*CA*M^5*Ys^4*\[Omega]^4 -
      1188*CA*d*M^5*Ys^4*\[Omega]^4 + 396*CA*d^2*M^5*Ys^4*\[Omega]^4 -
      62448*CF*M^3*\[Omega]^6 + 15648*CA*CF*M^3*\[Omega]^6 -
      129504*CA*CF^2*M^3*\[Omega]^6 + 76536*CF*d*M^3*\[Omega]^6 -
      10512*CA*CF*d*M^3*\[Omega]^6 + 159984*CA*CF^2*d*M^3*\[Omega]^6 -
      24960*CF*d^2*M^3*\[Omega]^6 + 1344*CA*CF*d^2*M^3*\[Omega]^6 -
      52224*CA*CF^2*d^2*M^3*\[Omega]^6 + 1152*CF*d^3*M^3*\[Omega]^6 +
      2304*CA*CF^2*d^3*M^3*\[Omega]^6 - 432*CA*M^3*Ys^2*\[Omega]^6 +
      552*CF*M^3*Ys^2*\[Omega]^6 + 2304*CA*CF*M^3*Ys^2*\[Omega]^6 +
      1104*CA*CF^2*M^3*Ys^2*\[Omega]^6 + 648*CA*d*M^3*Ys^2*\[Omega]^6 -
      1212*CF*d*M^3*Ys^2*\[Omega]^6 - 3456*CA*CF*d*M^3*Ys^2*\[Omega]^6 -
      2424*CA*CF^2*d*M^3*Ys^2*\[Omega]^6 - 216*CA*d^2*M^3*Ys^2*\[Omega]^6 +
      852*CF*d^2*M^3*Ys^2*\[Omega]^6 + 1152*CA*CF*d^2*M^3*Ys^2*\[Omega]^6 +
      1704*CA*CF^2*d^2*M^3*Ys^2*\[Omega]^6 - 192*CF*d^3*M^3*Ys^2*\[Omega]^6 -
      384*CA*CF^2*d^3*M^3*Ys^2*\[Omega]^6 - 288*CA*M^3*Ys^4*\[Omega]^6 +
      432*CA*d*M^3*Ys^4*\[Omega]^6 - 144*CA*d^2*M^3*Ys^4*\[Omega]^6 +
      15168*CF*M*\[Omega]^8 - 3456*CA*CF*M*\[Omega]^8 +
      30336*CA*CF^2*M*\[Omega]^8 - 17568*CF*d*M*\[Omega]^8 +
      1728*CA*CF*d*M*\[Omega]^8 - 35136*CA*CF^2*d*M*\[Omega]^8 +
      4992*CF*d^2*M*\[Omega]^8 + 9984*CA*CF^2*d^2*M*\[Omega]^8 +
      1536*CA*CF*M^8*\[CapitalDelta][M] - 2496*CA*CF*d*M^8*
       \[CapitalDelta][M] + 1056*CA*CF*d^2*M^8*\[CapitalDelta][M] -
      96*CA*CF*d^3*M^8*\[CapitalDelta][M] - 1620*CA*M^8*Ys^2*
       \[CapitalDelta][M] + 3576*CF*M^8*Ys^2*\[CapitalDelta][M] +
      6048*CA*CF*M^8*Ys^2*\[CapitalDelta][M] + 7152*CA*CF^2*M^8*Ys^2*
       \[CapitalDelta][M] + 3078*CA*d*M^8*Ys^2*\[CapitalDelta][M] -
      8220*CF*d*M^8*Ys^2*\[CapitalDelta][M] - 10800*CA*CF*d*M^8*Ys^2*
       \[CapitalDelta][M] - 16440*CA*CF^2*d*M^8*Ys^2*\[CapitalDelta][M] -
      1782*CA*d^2*M^8*Ys^2*\[CapitalDelta][M] + 6633*CF*d^2*M^8*Ys^2*
       \[CapitalDelta][M] + 5616*CA*CF*d^2*M^8*Ys^2*\[CapitalDelta][M] +
      13266*CA*CF^2*d^2*M^8*Ys^2*\[CapitalDelta][M] +
      324*CA*d^3*M^8*Ys^2*\[CapitalDelta][M] - 2229*CF*d^3*M^8*Ys^2*
       \[CapitalDelta][M] - 864*CA*CF*d^3*M^8*Ys^2*\[CapitalDelta][M] -
      4458*CA*CF^2*d^3*M^8*Ys^2*\[CapitalDelta][M] +
      240*CF*d^4*M^8*Ys^2*\[CapitalDelta][M] + 480*CA*CF^2*d^4*M^8*Ys^2*
       \[CapitalDelta][M] - 1512*CA*M^8*Ys^4*\[CapitalDelta][M] +
      2700*CA*d*M^8*Ys^4*\[CapitalDelta][M] - 1404*CA*d^2*M^8*Ys^4*
       \[CapitalDelta][M] + 216*CA*d^3*M^8*Ys^4*\[CapitalDelta][M] -
      1536*CA*CF*M^7*Ys*\[Omega]*\[CapitalDelta][M] +
      2304*CA*CF*d*M^7*Ys*\[Omega]*\[CapitalDelta][M] -
      768*CA*CF*d^2*M^7*Ys*\[Omega]*\[CapitalDelta][M] +
      432*CA*M^7*Ys^3*\[Omega]*\[CapitalDelta][M] -
      648*CA*d*M^7*Ys^3*\[Omega]*\[CapitalDelta][M] +
      216*CA*d^2*M^7*Ys^3*\[Omega]*\[CapitalDelta][M] -
      9584*CA*CF*M^6*\[Omega]^2*\[CapitalDelta][M] +
      16024*CA*CF*d*M^6*\[Omega]^2*\[CapitalDelta][M] -
      7264*CA*CF*d^2*M^6*\[Omega]^2*\[CapitalDelta][M] +
      824*CA*CF*d^3*M^6*\[Omega]^2*\[CapitalDelta][M] +
      4428*CA*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] -
      6196*CF*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] -
      17568*CA*CF*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] -
      12392*CA*CF^2*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] -
      8478*CA*d*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] +
      16150*CF*d*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] +
      31248*CA*CF*d*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] +
      32300*CA*CF^2*d*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] +
      4968*CA*d^2*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] -
      14514*CF*d^2*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] -
      16128*CA*CF*d^2*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] -
      29028*CA*CF^2*d^2*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] -
      918*CA*d^3*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] +
      5072*CF*d^3*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] +
      2448*CA*CF*d^3*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] +
      10144*CA*CF^2*d^3*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] -
      512*CF*d^4*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] -
      1024*CA*CF^2*d^4*M^6*Ys^2*\[Omega]^2*\[CapitalDelta][M] +
      4392*CA*M^6*Ys^4*\[Omega]^2*\[CapitalDelta][M] -
      7812*CA*d*M^6*Ys^4*\[Omega]^2*\[CapitalDelta][M] +
      4032*CA*d^2*M^6*Ys^4*\[Omega]^2*\[CapitalDelta][M] -
      612*CA*d^3*M^6*Ys^4*\[Omega]^2*\[CapitalDelta][M] +
      4224*CA*CF*M^5*Ys*\[Omega]^3*\[CapitalDelta][M] -
      6336*CA*CF*d*M^5*Ys*\[Omega]^3*\[CapitalDelta][M] +
      2112*CA*CF*d^2*M^5*Ys*\[Omega]^3*\[CapitalDelta][M] -
      1296*CA*M^5*Ys^3*\[Omega]^3*\[CapitalDelta][M] +
      1944*CA*d*M^5*Ys^3*\[Omega]^3*\[CapitalDelta][M] -
      648*CA*d^2*M^5*Ys^3*\[Omega]^3*\[CapitalDelta][M] +
      17488*CA*CF*M^4*\[Omega]^4*\[CapitalDelta][M] -
      29288*CA*CF*d*M^4*\[Omega]^4*\[CapitalDelta][M] +
      13328*CA*CF*d^2*M^4*\[Omega]^4*\[CapitalDelta][M] -
      1528*CA*CF*d^3*M^4*\[Omega]^4*\[CapitalDelta][M] -
      3672*CA*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] +
      1376*CF*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] +
      16128*CA*CF*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] +
      2752*CA*CF^2*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] +
      7128*CA*d*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] -
      6374*CF*d*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] -
      28512*CA*CF*d*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] -
      12748*CA*CF^2*d*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] -
      4266*CA*d^2*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] +
      7569*CF*d^2*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] +
      14544*CA*CF*d^2*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] +
      15138*CA*CF^2*d^2*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] +
      810*CA*d^3*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] -
      2779*CF*d^3*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] -
      2160*CA*CF*d^3*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] -
      5558*CA*CF^2*d^3*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] +
      208*CF*d^4*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] +
      416*CA*CF^2*d^4*M^4*Ys^2*\[Omega]^4*\[CapitalDelta][M] -
      4032*CA*M^4*Ys^4*\[Omega]^4*\[CapitalDelta][M] +
      7128*CA*d*M^4*Ys^4*\[Omega]^4*\[CapitalDelta][M] -
      3636*CA*d^2*M^4*Ys^4*\[Omega]^4*\[CapitalDelta][M] +
      540*CA*d^3*M^4*Ys^4*\[Omega]^4*\[CapitalDelta][M] -
      2688*CA*CF*M^3*Ys*\[Omega]^5*\[CapitalDelta][M] +
      4032*CA*CF*d*M^3*Ys*\[Omega]^5*\[CapitalDelta][M] -
      1344*CA*CF*d^2*M^3*Ys*\[Omega]^5*\[CapitalDelta][M] +
      864*CA*M^3*Ys^3*\[Omega]^5*\[CapitalDelta][M] -
      1296*CA*d*M^3*Ys^3*\[Omega]^5*\[CapitalDelta][M] +
      432*CA*d^2*M^3*Ys^3*\[Omega]^5*\[CapitalDelta][M] -
      11360*CA*CF*M^2*\[Omega]^6*\[CapitalDelta][M] +
      18640*CA*CF*d*M^2*\[Omega]^6*\[CapitalDelta][M] -
      8080*CA*CF*d^2*M^2*\[Omega]^6*\[CapitalDelta][M] +
      800*CA*CF*d^3*M^2*\[Omega]^6*\[CapitalDelta][M] +
      864*CA*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] +
      704*CF*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] -
      4608*CA*CF*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] +
      1408*CA*CF^2*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] -
      1728*CA*d*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] -
      728*CF*d*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] +
      8064*CA*CF*d*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] -
      1456*CA*CF^2*d*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] +
      1080*CA*d^2*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] -
      12*CF*d^2*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] -
      4032*CA*CF*d^2*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] -
      24*CA*CF^2*d^2*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] -
      216*CA*d^3*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] -
      28*CF*d^3*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] +
      576*CA*CF*d^3*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] -
      56*CA*CF^2*d^3*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] +
      64*CF*d^4*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] +
      128*CA*CF^2*d^4*M^2*Ys^2*\[Omega]^6*\[CapitalDelta][M] +
      1152*CA*M^2*Ys^4*\[Omega]^6*\[CapitalDelta][M] -
      2016*CA*d*M^2*Ys^4*\[Omega]^6*\[CapitalDelta][M] +
      1008*CA*d^2*M^2*Ys^4*\[Omega]^6*\[CapitalDelta][M] -
      144*CA*d^3*M^2*Ys^4*\[Omega]^6*\[CapitalDelta][M] +
      1920*CA*CF*\[Omega]^8*\[CapitalDelta][M] - 2880*CA*CF*d*\[Omega]^8*
       \[CapitalDelta][M] + 960*CA*CF*d^2*\[Omega]^8*\[CapitalDelta][M]))/
    (576*(-1 + d)*M^5*(M - \[Omega])^2*\[Omega]*(M + \[Omega])^2*
     (3*M^2 - 4*\[Omega]^2)) - ((-5 + 2*d)*g^4*j[dM210, 1, 0, 1, 0, 1, 0, 0]*
     (-3240*CF*M^9*\[Omega] + 1008*CA*CF*M^9*\[Omega] -
      3024*CA*CF^2*M^9*\[Omega] + 2592*CF*d*M^9*\[Omega] -
      576*CA*CF*d*M^9*\[Omega] + 1728*CA*CF^2*d*M^9*\[Omega] -
      162*CA*M^9*Ys^2*\[Omega] + 207*CF*M^9*Ys^2*\[Omega] -
      1728*CA*CF*M^9*Ys^2*\[Omega] + 414*CA*CF^2*M^9*Ys^2*\[Omega] +
      162*CA*d*M^9*Ys^2*\[Omega] - 351*CF*d*M^9*Ys^2*\[Omega] +
      1728*CA*CF*d*M^9*Ys^2*\[Omega] - 702*CA*CF^2*d*M^9*Ys^2*\[Omega] +
      144*CF*d^2*M^9*Ys^2*\[Omega] + 288*CA*CF^2*d^2*M^9*Ys^2*\[Omega] +
      216*CA*M^9*Ys^4*\[Omega] - 216*CA*d*M^9*Ys^4*\[Omega] +
      16488*CF*M^7*\[Omega]^3 - 4656*CA*CF*M^7*\[Omega]^3 +
      24912*CA*CF^2*M^7*\[Omega]^3 - 12384*CF*d*M^7*\[Omega]^3 +
      1920*CA*CF*d*M^7*\[Omega]^3 - 16704*CA*CF^2*d*M^7*\[Omega]^3 +
      540*CA*M^7*Ys^2*\[Omega]^3 - 690*CF*M^7*Ys^2*\[Omega]^3 +
      4032*CA*CF*M^7*Ys^2*\[Omega]^3 - 1380*CA*CF^2*M^7*Ys^2*\[Omega]^3 -
      540*CA*d*M^7*Ys^2*\[Omega]^3 + 1170*CF*d*M^7*Ys^2*\[Omega]^3 -
      4032*CA*CF*d*M^7*Ys^2*\[Omega]^3 + 2340*CA*CF^2*d*M^7*Ys^2*\[Omega]^3 -
      480*CF*d^2*M^7*Ys^2*\[Omega]^3 - 960*CA*CF^2*d^2*M^7*Ys^2*\[Omega]^3 -
      504*CA*M^7*Ys^4*\[Omega]^3 + 504*CA*d*M^7*Ys^4*\[Omega]^3 -
      30840*CF*M^5*\[Omega]^5 + 8016*CA*CF*M^5*\[Omega]^5 -
      57072*CA*CF^2*M^5*\[Omega]^5 + 21984*CF*d*M^5*\[Omega]^5 -
      2112*CA*CF*d*M^5*\[Omega]^5 + 39360*CA*CF^2*d*M^5*\[Omega]^5 -
      594*CA*M^5*Ys^2*\[Omega]^5 + 759*CF*M^5*Ys^2*\[Omega]^5 -
      2304*CA*CF*M^5*Ys^2*\[Omega]^5 + 1518*CA*CF^2*M^5*Ys^2*\[Omega]^5 +
      594*CA*d*M^5*Ys^2*\[Omega]^5 - 1287*CF*d*M^5*Ys^2*\[Omega]^5 +
      2304*CA*CF*d*M^5*Ys^2*\[Omega]^5 - 2574*CA*CF^2*d*M^5*Ys^2*\[Omega]^5 +
      528*CF*d^2*M^5*Ys^2*\[Omega]^5 + 1056*CA*CF^2*d^2*M^5*Ys^2*\[Omega]^5 +
      288*CA*M^5*Ys^4*\[Omega]^5 - 288*CA*d*M^5*Ys^4*\[Omega]^5 +
      25176*CF*M^3*\[Omega]^7 - 6096*CA*CF*M^3*\[Omega]^7 +
      50352*CA*CF^2*M^3*\[Omega]^7 - 17184*CF*d*M^3*\[Omega]^7 +
      768*CA*CF*d*M^3*\[Omega]^7 - 34368*CA*CF^2*d*M^3*\[Omega]^7 +
      216*CA*M^3*Ys^2*\[Omega]^7 - 276*CF*M^3*Ys^2*\[Omega]^7 -
      552*CA*CF^2*M^3*Ys^2*\[Omega]^7 - 216*CA*d*M^3*Ys^2*\[Omega]^7 +
      468*CF*d*M^3*Ys^2*\[Omega]^7 + 936*CA*CF^2*d*M^3*Ys^2*\[Omega]^7 -
      192*CF*d^2*M^3*Ys^2*\[Omega]^7 - 384*CA*CF^2*d^2*M^3*Ys^2*\[Omega]^7 -
      7584*CF*M*\[Omega]^9 + 1728*CA*CF*M*\[Omega]^9 -
      15168*CA*CF^2*M*\[Omega]^9 + 4992*CF*d*M*\[Omega]^9 +
      9984*CA*CF^2*d*M*\[Omega]^9 + 1728*CA*CF*M^9*Ys*\[CapitalDelta][M] -
      1728*CA*CF*d*M^9*Ys*\[CapitalDelta][M] - 1632*CA*CF*M^8*\[Omega]*
       \[CapitalDelta][M] + 2016*CA*CF*d*M^8*\[Omega]*\[CapitalDelta][M] -
      384*CA*CF*d^2*M^8*\[Omega]*\[CapitalDelta][M] +
      810*CA*M^8*Ys^2*\[Omega]*\[CapitalDelta][M] - 357*CF*M^8*Ys^2*\[Omega]*
       \[CapitalDelta][M] + 6912*CA*CF*M^8*Ys^2*\[Omega]*\[CapitalDelta][M] -
      714*CA*CF^2*M^8*Ys^2*\[Omega]*\[CapitalDelta][M] -
      1134*CA*d*M^8*Ys^2*\[Omega]*\[CapitalDelta][M] +
      1119*CF*d*M^8*Ys^2*\[Omega]*\[CapitalDelta][M] -
      8640*CA*CF*d*M^8*Ys^2*\[Omega]*\[CapitalDelta][M] +
      2238*CA*CF^2*d*M^8*Ys^2*\[Omega]*\[CapitalDelta][M] +
      324*CA*d^2*M^8*Ys^2*\[Omega]*\[CapitalDelta][M] -
      858*CF*d^2*M^8*Ys^2*\[Omega]*\[CapitalDelta][M] +
      1728*CA*CF*d^2*M^8*Ys^2*\[Omega]*\[CapitalDelta][M] -
      1716*CA*CF^2*d^2*M^8*Ys^2*\[Omega]*\[CapitalDelta][M] +
      96*CF*d^3*M^8*Ys^2*\[Omega]*\[CapitalDelta][M] +
      192*CA*CF^2*d^3*M^8*Ys^2*\[Omega]*\[CapitalDelta][M] -
      1728*CA*M^8*Ys^4*\[Omega]*\[CapitalDelta][M] +
      2160*CA*d*M^8*Ys^4*\[Omega]*\[CapitalDelta][M] -
      432*CA*d^2*M^8*Ys^4*\[Omega]*\[CapitalDelta][M] -
      1056*CA*CF*M^7*Ys*\[Omega]^2*\[CapitalDelta][M] +
      1056*CA*CF*d*M^7*Ys*\[Omega]^2*\[CapitalDelta][M] -
      1296*CA*M^7*Ys^3*\[Omega]^2*\[CapitalDelta][M] +
      1296*CA*d*M^7*Ys^3*\[Omega]^2*\[CapitalDelta][M] +
      6160*CA*CF*M^6*\[Omega]^3*\[CapitalDelta][M] -
      7440*CA*CF*d*M^6*\[Omega]^3*\[CapitalDelta][M] +
      1280*CA*CF*d^2*M^6*\[Omega]^3*\[CapitalDelta][M] -
      2214*CA*M^6*Ys^2*\[Omega]^3*\[CapitalDelta][M] +
      569*CF*M^6*Ys^2*\[Omega]^3*\[CapitalDelta][M] -
      11808*CA*CF*M^6*Ys^2*\[Omega]^3*\[CapitalDelta][M] +
      1138*CA*CF^2*M^6*Ys^2*\[Omega]^3*\[CapitalDelta][M] +
      3132*CA*d*M^6*Ys^2*\[Omega]^3*\[CapitalDelta][M] -
      2470*CF*d*M^6*Ys^2*\[Omega]^3*\[CapitalDelta][M] +
      14976*CA*CF*d*M^6*Ys^2*\[Omega]^3*\[CapitalDelta][M] -
      4940*CA*CF^2*d*M^6*Ys^2*\[Omega]^3*\[CapitalDelta][M] -
      918*CA*d^2*M^6*Ys^2*\[Omega]^3*\[CapitalDelta][M] +
      2077*CF*d^2*M^6*Ys^2*\[Omega]^3*\[CapitalDelta][M] -
      3168*CA*CF*d^2*M^6*Ys^2*\[Omega]^3*\[CapitalDelta][M] +
      4154*CA*CF^2*d^2*M^6*Ys^2*\[Omega]^3*\[CapitalDelta][M] -
      176*CF*d^3*M^6*Ys^2*\[Omega]^3*\[CapitalDelta][M] -
      352*CA*CF^2*d^3*M^6*Ys^2*\[Omega]^3*\[CapitalDelta][M] +
      2952*CA*M^6*Ys^4*\[Omega]^3*\[CapitalDelta][M] -
      3744*CA*d*M^6*Ys^4*\[Omega]^3*\[CapitalDelta][M] +
      792*CA*d^2*M^6*Ys^4*\[Omega]^3*\[CapitalDelta][M] -
      1632*CA*CF*M^5*Ys*\[Omega]^4*\[CapitalDelta][M] +
      1632*CA*CF*d*M^5*Ys*\[Omega]^4*\[CapitalDelta][M] +
      1296*CA*M^5*Ys^3*\[Omega]^4*\[CapitalDelta][M] -
      1296*CA*d*M^5*Ys^3*\[Omega]^4*\[CapitalDelta][M] -
      8384*CA*CF*M^4*\[Omega]^5*\[CapitalDelta][M] +
      9792*CA*CF*d*M^4*\[Omega]^5*\[CapitalDelta][M] -
      1408*CA*CF*d^2*M^4*\[Omega]^5*\[CapitalDelta][M] +
      1836*CA*M^4*Ys^2*\[Omega]^5*\[CapitalDelta][M] +
      140*CF*M^4*Ys^2*\[Omega]^5*\[CapitalDelta][M] +
      3456*CA*CF*M^4*Ys^2*\[Omega]^5*\[CapitalDelta][M] +
      280*CA*CF^2*M^4*Ys^2*\[Omega]^5*\[CapitalDelta][M] -
      2646*CA*d*M^4*Ys^2*\[Omega]^5*\[CapitalDelta][M] +
      1163*CF*d*M^4*Ys^2*\[Omega]^5*\[CapitalDelta][M] -
      4608*CA*CF*d*M^4*Ys^2*\[Omega]^5*\[CapitalDelta][M] +
      2326*CA*CF^2*d*M^4*Ys^2*\[Omega]^5*\[CapitalDelta][M] +
      810*CA*d^2*M^4*Ys^2*\[Omega]^5*\[CapitalDelta][M] -
      1319*CF*d^2*M^4*Ys^2*\[Omega]^5*\[CapitalDelta][M] +
      1152*CA*CF*d^2*M^4*Ys^2*\[Omega]^5*\[CapitalDelta][M] -
      2638*CA*CF^2*d^2*M^4*Ys^2*\[Omega]^5*\[CapitalDelta][M] +
      16*CF*d^3*M^4*Ys^2*\[Omega]^5*\[CapitalDelta][M] +
      32*CA*CF^2*d^3*M^4*Ys^2*\[Omega]^5*\[CapitalDelta][M] -
      864*CA*M^4*Ys^4*\[Omega]^5*\[CapitalDelta][M] +
      1152*CA*d*M^4*Ys^4*\[Omega]^5*\[CapitalDelta][M] -
      288*CA*d^2*M^4*Ys^4*\[Omega]^5*\[CapitalDelta][M] +
      960*CA*CF*M^3*Ys*\[Omega]^6*\[CapitalDelta][M] -
      960*CA*CF*d*M^3*Ys*\[Omega]^6*\[CapitalDelta][M] +
      4816*CA*CF*M^2*\[Omega]^7*\[CapitalDelta][M] -
      5328*CA*CF*d*M^2*\[Omega]^7*\[CapitalDelta][M] +
      512*CA*CF*d^2*M^2*\[Omega]^7*\[CapitalDelta][M] -
      432*CA*M^2*Ys^2*\[Omega]^7*\[CapitalDelta][M] -
      352*CF*M^2*Ys^2*\[Omega]^7*\[CapitalDelta][M] -
      704*CA*CF^2*M^2*Ys^2*\[Omega]^7*\[CapitalDelta][M] +
      648*CA*d*M^2*Ys^2*\[Omega]^7*\[CapitalDelta][M] +
      188*CF*d*M^2*Ys^2*\[Omega]^7*\[CapitalDelta][M] +
      376*CA*CF^2*d*M^2*Ys^2*\[Omega]^7*\[CapitalDelta][M] -
      216*CA*d^2*M^2*Ys^2*\[Omega]^7*\[CapitalDelta][M] +
      100*CF*d^2*M^2*Ys^2*\[Omega]^7*\[CapitalDelta][M] +
      200*CA*CF^2*d^2*M^2*Ys^2*\[Omega]^7*\[CapitalDelta][M] +
      64*CF*d^3*M^2*Ys^2*\[Omega]^7*\[CapitalDelta][M] +
      128*CA*CF^2*d^3*M^2*Ys^2*\[Omega]^7*\[CapitalDelta][M] -
      960*CA*CF*\[Omega]^9*\[CapitalDelta][M] + 960*CA*CF*d*\[Omega]^9*
       \[CapitalDelta][M]))/(1152*(-1 + d)*M^5*(M - \[Omega])^2*\[Omega]^2*
     (M + \[Omega])^2*(3*M^2 - 4*\[Omega]^2))}

